Observation of the $\Lambda_b^0\rightarrow \chi_{c1}(3872)pK^-$ decay

Using proton-proton collision data, collected with the LHCb detector and corresponding to 1.0, 2.0 and 1.9fb$^{-1}$ of integrated luminosity at the centre-of-mass energies of 7, 8, and 13 TeV, respectively, the decay $\Lambda_b^0\to \chi_{c1}(3872)pK^-$ with $\chi_{c1}\to J/\psi\pi^+\pi^-$ is observed for the first time. The significance of the observed signal is in excess of seven standard deviations. It is found that $(58\pm15)\%$ of the decays proceed via the two-body intermediate state $\chi_{c1}(3872)\Lambda(1520)$. The~branching fraction with respect to that of the $\Lambda_b\rightarrow\psi(2S)p K^{-}$ decay mode, where the $\psi(2S)$~meson is reconstructed in the $J/\psi \pi^+\pi^-$ final state, is measured to be: \begin{equation*} \frac{\Lambda_b^0\to\chi_{c1}(3872)pK^-}{\Lambda_b\to\psi(2S)p K^-} \times \frac{\mathcal{B}(\chi_{c1} \to J/\psi \pi^+\pi^-)}{\mathcal{B}(\psi(2S)\to J/\psi \pi^+\pi^-)} = \left(5.4 \pm 1.1 \pm 0.2\right)\times 10^{-2}\,, \end{equation*} where the first uncertainty is statistical and the second is systematic.

==> figs/Fig1a.C <==
void Lb_norm()
{
//=========Macro generated from canvas: glCanvas/LHCbStyle/Ostap
//=========  (Fri Apr 26 13:39:53 2019) by ROOT version 6.12/06
   TCanvas *glCanvas/LHCbStyle = new TCanvas("glCanvas/LHCbStyle", "Ostap",34,57,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas/LHCbStyle->SetHighLightColor(2);
   glCanvas/LHCbStyle->Range(5.552716,-38.02469,5.676173,233.5802);
   glCanvas/LHCbStyle->SetFillColor(0);
   glCanvas/LHCbStyle->SetBorderMode(0);
   glCanvas/LHCbStyle->SetBorderSize(2);
   glCanvas/LHCbStyle->SetTickx(1);
   glCanvas/LHCbStyle->SetTicky(1);
   glCanvas/LHCbStyle->SetLeftMargin(0.14);
   glCanvas/LHCbStyle->SetRightMargin(0.05);
   glCanvas/LHCbStyle->SetTopMargin(0.05);
   glCanvas/LHCbStyle->SetBottomMargin(0.14);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   
   TH1D *frame_777e2710__1 = new TH1D("frame_777e2710__1","A RooPlot of \"``mlamc''-variable\"",50,5.57,5.67);
   frame_777e2710__1->SetBinContent(1,164.3359);
   frame_777e2710__1->SetMinimum(0);
   frame_777e2710__1->SetMaximum(220);
   frame_777e2710__1->SetEntries(1);
   frame_777e2710__1->SetDirectory(0);
   frame_777e2710__1->SetStats(0);
   frame_777e2710__1->SetMarkerStyle(20);
   frame_777e2710__1->SetMarkerSize(1.2);
   frame_777e2710__1->GetXaxis()->SetNdivisions(505);
   frame_777e2710__1->GetXaxis()->SetLabelFont(132);
   frame_777e2710__1->GetXaxis()->SetLabelOffset(0.015);
   frame_777e2710__1->GetXaxis()->SetLabelSize(0.0625);
   frame_777e2710__1->GetXaxis()->SetTitleSize(0.06);
   frame_777e2710__1->GetXaxis()->SetTitleFont(132);
   frame_777e2710__1->GetYaxis()->SetLabelFont(132);
   frame_777e2710__1->GetYaxis()->SetLabelSize(0.0625);
   frame_777e2710__1->GetYaxis()->SetTitleSize(0.06);
   frame_777e2710__1->GetYaxis()->SetTitleOffset(0);
   frame_777e2710__1->GetYaxis()->SetTitleFont(42);
   frame_777e2710__1->GetZaxis()->SetLabelFont(132);
   frame_777e2710__1->GetZaxis()->SetLabelSize(0.05);
   frame_777e2710__1->GetZaxis()->SetTitleSize(0.06);
   frame_777e2710__1->GetZaxis()->SetTitleFont(42);
   frame_777e2710__1->Draw("FUNC");
   
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[ps2D_B]_fx1[56] = {
   5.568,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.608,
   5.61,
   5.612,
   5.614,
   5.616,
   5.618,
   5.62,
   5.622,
   5.624,
   5.626,
   5.628,
   5.63,
   5.632,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[ps2D_B]_fy1[56] = {
   0,
   9.456383,
   9.456383,
   9.476312,
   9.494718,
   9.51163,
   9.527078,
   9.541092,
   9.553701,
   9.564933,
   9.574818,
   9.583381,
   9.590652,
   9.596656,
   9.60142,
   9.60497,
   9.607332,
   9.60853,
   9.60859,
   9.607536,
   9.605392,
   9.602181,
   9.597927,
   9.592652,
   9.586379,
   9.57913,
   9.570927,
   9.561792,
   9.551744,
   9.540805,
   9.528995,
   9.516335,
   9.502843,
   9.48854,
   9.473443,
   9.457573,
   9.440948,
   9.423584,
   9.405501,
   9.386716,
   9.367246,
   9.347108,
   9.326318,
   9.304894,
   9.28285,
   9.260203,
   9.236968,
   9.213161,
   9.188797,
   9.16389,
   9.138455,
   9.112506,
   9.086057,
   9.086057,
   9.086057,
   0};
   TGraph *graph = new TGraph(56,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[ps2D_B]_fx1,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[ps2D_B]_fy1);
   graph->SetName("model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[ps2D_B]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1 = new TH1F("Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1","Projection of Model2D()",100,5.5576,5.6824);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->SetMinimum(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->SetMaximum(10.56945);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->SetDirectory(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->SetStats(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->SetMarkerStyle(20);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->SetMarkerSize(1.2);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[ps2D_B]1);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fx2[100] = {
   5.568,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.605,
   5.606,
   5.607,
   5.608,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.613,
   5.6135,
   5.614,
   5.616,
   5.6165,
   5.617,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.62175,
   5.622,
   5.6225,
   5.623,
   5.6235,
   5.624,
   5.625,
   5.6255,
   5.626,
   5.6265,
   5.627,
   5.62725,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.6305,
   5.631,
   5.632,
   5.633,
   5.634,
   5.635,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fy2[100] = {
   0,
   0.00686828,
   0.00686828,
   0.008000125,
   0.009374093,
   0.01105491,
   0.01312838,
   0.01570958,
   0.01895486,
   0.02307959,
   0.02838506,
   0.03529985,
   0.04444512,
   0.05673999,
   0.07357624,
   0.09711726,
   0.1308269,
   0.1804431,
   0.2558511,
   0.374885,
   0.4603555,
   0.5715273,
   0.718229,
   0.9149576,
   1.183587,
   1.354793,
   1.557983,
   1.800586,
   2.092117,
   2.444877,
   2.874922,
   3.393142,
   3.966717,
   4.585746,
   5.242497,
   8.008415,
   8.658098,
   9.256524,
   9.786399,
   10.02055,
   10.23169,
   10.41815,
   10.57844,
   10.71124,
   10.81546,
   10.89025,
   10.93498,
   10.94929,
   10.93304,
   10.88637,
   10.80968,
   10.70361,
   10.56902,
   10.40703,
   10.21894,
   10.00628,
   9.770725,
   9.238407,
   8.638075,
   7.987049,
   7.303067,
   5.904617,
   5.221067,
   4.565373,
   3.947689,
   3.375662,
   3.112062,
   2.870494,
   2.446144,
   2.088966,
   1.787641,
   1.53287,
   1.316996,
   1.133693,
   0.9777289,
   0.731172,
   0.5506001,
   0.4173763,
   0.3183927,
   0.2443542,
   0.146402,
   0.08959402,
   0.05590933,
   0.03552346,
   0.02295068,
   0.01505951,
   0.01002533,
   0.00676463,
   0.004622431,
   0.003196225,
   0.00223478,
   0.001578991,
   0.001126715,
   0.0008115218,
   0.0005896853,
   0.0004320893,
   0.0003191348,
   0.0003191348,
   0.0003191348,
   0};
   graph = new TGraph(100,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fx2,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fy2);
   graph->SetName("model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2 = new TH1F("Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2","Projection of Model2D()",100,5.5576,5.6824);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->SetMinimum(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->SetMaximum(12.04422);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->SetDirectory(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->SetStats(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->SetMarkerStyle(20);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->SetMarkerSize(1.2);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]2);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fx3[56] = {
   5.568,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.608,
   5.61,
   5.612,
   5.614,
   5.616,
   5.618,
   5.62,
   5.622,
   5.624,
   5.626,
   5.628,
   5.63,
   5.632,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fy3[56] = {
   0,
   6.206864,
   6.206864,
   6.183801,
   6.160823,
   6.137931,
   6.115123,
   6.092401,
   6.069762,
   6.047208,
   6.024738,
   6.002351,
   5.980048,
   5.957827,
   5.935689,
   5.913633,
   5.891659,
   5.869766,
   5.847956,
   5.826226,
   5.804576,
   5.783008,
   5.761519,
   5.74011,
   5.718781,
   5.697531,
   5.67636,
   5.655268,
   5.634254,
   5.613318,
   5.59246,
   5.57168,
   5.550976,
   5.53035,
   5.5098,
   5.489327,
   5.46893,
   5.448608,
   5.428362,
   5.408191,
   5.388095,
   5.368074,
   5.348128,
   5.328255,
   5.308456,
   5.288731,
   5.269079,
   5.2495,
   5.229994,
   5.21056,
   5.191199,
   5.171909,
   5.152691,
   5.152691,
   5.152691,
   0};
   graph = new TGraph(56,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fx3,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fy3);
   graph->SetName("model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3 = new TH1F("Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3","Projection of Model2D()",100,5.5576,5.6824);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->SetMinimum(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->SetMaximum(6.827551);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->SetDirectory(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->SetStats(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->SetMarkerStyle(20);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->SetMarkerSize(1.2);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]3);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fx4[100] = {
   5.568,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.605,
   5.606,
   5.607,
   5.608,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.613,
   5.6135,
   5.614,
   5.616,
   5.6165,
   5.617,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.62175,
   5.622,
   5.6225,
   5.623,
   5.6235,
   5.624,
   5.625,
   5.6255,
   5.626,
   5.6265,
   5.627,
   5.62725,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.6305,
   5.631,
   5.632,
   5.633,
   5.634,
   5.635,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fy4[100] = {
   0,
   0.0610578,
   0.0610578,
   0.0711197,
   0.08333404,
   0.09827622,
   0.116709,
   0.1396554,
   0.1685054,
   0.2051735,
   0.2523382,
   0.3138094,
   0.3951093,
   0.5044085,
   0.6540798,
   0.8633553,
   1.163028,
   1.604107,
   2.274471,
   3.332662,
   4.09248,
   5.080777,
   6.38493,
   8.133812,
   10.52188,
   12.04387,
   13.8502,
   16.0069,
   18.59855,
   21.73453,
   25.55755,
   30.16444,
   35.26342,
   40.76647,
   46.60488,
   71.1934,
   76.96896,
   82.28887,
   86.99936,
   89.08091,
   90.95794,
   92.61555,
   94.04044,
   95.221,
   96.14755,
   96.81243,
   97.21009,
   97.33723,
   97.19278,
   96.77795,
   96.09619,
   95.15319,
   93.95673,
   92.51664,
   90.84461,
   88.95408,
   86.86003,
   82.12782,
   76.79097,
   71.00346,
   64.92298,
   52.491,
   46.41436,
   40.58537,
   35.09426,
   30.00904,
   27.66568,
   25.51819,
   21.74579,
   18.57054,
   15.89181,
   13.62694,
   11.70786,
   10.07833,
   8.691837,
   6.49999,
   4.894738,
   3.710402,
   2.830455,
   2.172265,
   1.301488,
   0.7964751,
   0.4970241,
   0.3157973,
   0.2040275,
   0.1338764,
   0.08912346,
   0.06013637,
   0.0410926,
   0.02841388,
   0.0198668,
   0.01403696,
   0.0100163,
   0.007214286,
   0.005242199,
   0.003841197,
   0.002837052,
   0.002837052,
   0.002837052,
   0};
   graph = new TGraph(100,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fx4,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fy4);
   graph->SetName("model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4 = new TH1F("Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4","Projection of Model2D()",100,5.5576,5.6824);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->SetMinimum(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->SetMaximum(107.071);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->SetDirectory(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->SetStats(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->SetMarkerStyle(20);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->SetMarkerSize(1.2);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]4);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_fx5[99] = {
   5.568,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.605,
   5.606,
   5.607,
   5.608,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.613,
   5.6135,
   5.614,
   5.616,
   5.6165,
   5.617,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.62175,
   5.622,
   5.6225,
   5.623,
   5.6235,
   5.624,
   5.625,
   5.6255,
   5.626,
   5.6265,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.6305,
   5.631,
   5.632,
   5.633,
   5.634,
   5.635,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_fy5[99] = {
   0,
   15.73117,
   15.73117,
   15.73923,
   15.74825,
   15.75889,
   15.77204,
   15.78886,
   15.81092,
   15.84039,
   15.88028,
   15.93484,
   16.01025,
   16.11563,
   16.26476,
   16.47908,
   16.79285,
   17.26285,
   17.98687,
   19.14131,
   19.97483,
   21.06227,
   22.50086,
   24.43396,
   27.07791,
   28.76463,
   30.76762,
   33.16034,
   36.03689,
   39.51892,
   43.76524,
   48.88353,
   54.54921,
   60.66436,
   67.15254,
   94.47847,
   100.8965,
   106.8075,
   112.0405,
   114.3525,
   116.4369,
   118.2773,
   119.8587,
   121.1683,
   122.1953,
   122.9312,
   123.3698,
   123.5074,
   123.3429,
   122.8775,
   122.1153,
   121.0623,
   119.7274,
   118.1214,
   116.2574,
   114.1503,
   111.8167,
   106.5443,
   100.5992,
   94.15268,
   87.38017,
   73.53351,
   66.76513,
   60.27219,
   54.15511,
   48.48954,
   43.48513,
   39.27995,
   35.73904,
   32.75046,
   30.22225,
   28.07867,
   26.25718,
   24.70601,
   22.25005,
   20.44649,
   19.11102,
   18.11401,
   17.36352,
   16.35777,
   15.75826,
   15.3868,
   15.14623,
   14.98232,
   14.86412,
   14.77359,
   14.70005,
   14.63702,
   14.58054,
   14.52815,
   14.47828,
   14.42993,
   14.38248,
   14.33549,
   14.28869,
   14.2419,
   14.2419,
   14.2419,
   0};
   graph = new TGraph(99,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_fx5,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_fy5);
   graph->SetName("model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5 = new TH1F("Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5","Projection of Model2D()",100,5.5576,5.6824);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->SetMinimum(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->SetMaximum(135.8581);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->SetDirectory(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->SetStats(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->SetMarkerStyle(20);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->SetMarkerSize(1.2);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]5);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[range_y]_fx3001[50] = {
   5.571,
   5.573,
   5.575,
   5.577,
   5.579,
   5.581,
   5.583,
   5.585,
   5.587,
   5.589,
   5.591,
   5.593,
   5.595,
   5.597,
   5.599,
   5.601,
   5.603,
   5.605,
   5.607,
   5.609,
   5.611,
   5.613,
   5.615,
   5.617,
   5.619,
   5.621,
   5.623,
   5.625,
   5.627,
   5.629,
   5.631,
   5.633,
   5.635,
   5.637,
   5.639,
   5.641,
   5.643,
   5.645,
   5.647,
   5.649,
   5.651,
   5.653,
   5.655,
   5.657,
   5.659,
   5.661,
   5.663,
   5.665,
   5.667,
   5.669};
   Double_t h_ds_1000_CutRange[range_y]_fy3001[50] = {
   24,
   17,
   13,
   13,
   18,
   13,
   12,
   16,
   19,
   13,
   15,
   12,
   14,
   16,
   16,
   26,
   18,
   18,
   24,
   29,
   50,
   56,
   60,
   107,
   144,
   114,
   90,
   84,
   44,
   29,
   21,
   23,
   19,
   11,
   19,
   17,
   12,
   10,
   17,
   12,
   19,
   14,
   14,
   14,
   12,
   14,
   18,
   14,
   18,
   16};
   Double_t h_ds_1000_CutRange[range_y]_felx3001[50] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_CutRange[range_y]_fely3001[50] = {
   4.864612,
   4.082184,
   3.558662,
   3.558662,
   4.202887,
   3.558662,
   3.415266,
   3.957801,
   4.320219,
   3.558662,
   3.82938,
   3.415266,
   3.6965,
   3.957801,
   3.957801,
   5.066015,
   4.202887,
   4.202887,
   4.864612,
   5.353932,
   7.047337,
   7.4609,
   7.724317,
   9.856158,
   11.51041,
   10.18878,
   9.469177,
   9.146873,
   6.60794,
   5.353932,
   4.545807,
   4.760717,
   4.320219,
   3.265579,
   4.320219,
   4.082184,
   3.415266,
   3.108694,
   4.082184,
   3.415266,
   4.320219,
   3.6965,
   3.6965,
   3.6965,
   3.415266,
   3.6965,
   4.202887,
   3.6965,
   4.202887,
   3.957801};
   Double_t h_ds_1000_CutRange[range_y]_fehx3001[50] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_CutRange[range_y]_fehy3001[50] = {
   5.966932,
   5.203719,
   4.697573,
   4.697573,
   5.321007,
   4.697573,
   4.559819,
   5.083066,
   5.435196,
   4.697573,
   4.958738,
   4.559819,
   4.830381,
   5.083066,
   5.083066,
   6.164324,
   5.321007,
   5.321007,
   5.966932,
   6.44702,
   8.118225,
   8.527879,
   8.789023,
   10.85616,
   12.51041,
   11.18878,
   10.522,
   10.20155,
   7.68351,
   6.44702,
   5.655182,
   5.865235,
   5.435196,
   4.416521,
   5.435196,
   5.203719,
   4.559819,
   4.26695,
   5.203719,
   4.559819,
   5.435196,
   4.830381,
   4.830381,
   4.830381,
   4.559819,
   4.830381,
   5.321007,
   4.830381,
   5.321007,
   5.083066};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_CutRange[range_y]_fx3001,h_ds_1000_CutRange[range_y]_fy3001,h_ds_1000_CutRange[range_y]_felx3001,h_ds_1000_CutRange[range_y]_fehx3001,h_ds_1000_CutRange[range_y]_fely3001,h_ds_1000_CutRange[range_y]_fehy3001);
   grae->SetName("h_ds_1000_CutRange[range_y]");
   grae->SetTitle("Histogram of ds_1000_plot__mlamc");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_1000_CutRangeoBrange_ycB3001 = new TH1F("Graph_h_ds_1000_CutRangeoBrange_ycB3001","Histogram of ds_1000_plot__mlamc",100,5.56,5.68);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->SetMinimum(6.202175);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->SetMaximum(171.4723);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->SetStats(0);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetYaxis()->SetTitleOffset(0);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRangeoBrange_ycB3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[range_y]3001);
   
   grae->Draw("p");
   
   TH1D *frame_777e2710__2 = new TH1D("frame_777e2710__2","A RooPlot of \"``mlamc''-variable\"",50,5.57,5.67);
   frame_777e2710__2->SetBinContent(1,164.3359);
   frame_777e2710__2->SetMinimum(0);
   frame_777e2710__2->SetMaximum(220);
   frame_777e2710__2->SetEntries(1);
   frame_777e2710__2->SetDirectory(0);
   frame_777e2710__2->SetStats(0);
   frame_777e2710__2->SetMarkerStyle(20);
   frame_777e2710__2->SetMarkerSize(1.2);
   frame_777e2710__2->GetXaxis()->SetNdivisions(505);
   frame_777e2710__2->GetXaxis()->SetLabelFont(132);
   frame_777e2710__2->GetXaxis()->SetLabelOffset(0.015);
   frame_777e2710__2->GetXaxis()->SetLabelSize(0.0625);
   frame_777e2710__2->GetXaxis()->SetTitleSize(0.06);
   frame_777e2710__2->GetXaxis()->SetTitleFont(132);
   frame_777e2710__2->GetYaxis()->SetLabelFont(132);
   frame_777e2710__2->GetYaxis()->SetLabelSize(0.0625);
   frame_777e2710__2->GetYaxis()->SetTitleSize(0.06);
   frame_777e2710__2->GetYaxis()->SetTitleOffset(0);
   frame_777e2710__2->GetYaxis()->SetTitleFont(42);
   frame_777e2710__2->GetZaxis()->SetLabelFont(132);
   frame_777e2710__2->GetZaxis()->SetLabelSize(0.05);
   frame_777e2710__2->GetZaxis()->SetTitleSize(0.06);
   frame_777e2710__2->GetZaxis()->SetTitleFont(42);
   frame_777e2710__2->Draw("AXISSAME");
   glCanvas/LHCbStyle->Modified();
   glCanvas/LHCbStyle->cd();
   glCanvas/LHCbStyle->SetSelected(glCanvas/LHCbStyle);
}


==> figs/Fig1a_supp.C <==
void br_jpsi()
{
//=========Macro generated from canvas: glCanvas/LHCbStyle/Ostap
//=========  (Tue May  7 17:33:53 2019) by ROOT version 6.12/06
   TCanvas *glCanvas/LHCbStyle = new TCanvas("glCanvas/LHCbStyle", "Ostap",205,32,500,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas/LHCbStyle->SetHighLightColor(2);
   glCanvas/LHCbStyle->Range(-0.00174505,-4.775031,0.01674505,29.173);
   glCanvas/LHCbStyle->SetFillColor(0);
   glCanvas/LHCbStyle->SetBorderMode(0);
   glCanvas/LHCbStyle->SetBorderSize(2);
   glCanvas/LHCbStyle->SetGridx();
   glCanvas/LHCbStyle->SetTickx(1);
   glCanvas/LHCbStyle->SetTicky(1);
   glCanvas/LHCbStyle->SetTopMargin(0.04928131);
   glCanvas/LHCbStyle->SetBottomMargin(0.1406571);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   
   Double_t _fx3002[1] = {
   0.003875};
   Double_t _fy3002[1] = {
   25};
   Double_t _felx3002[1] = {
   0.0008690331};
   Double_t _fely3002[1] = {
   0};
   Double_t _fehx3002[1] = {
   0.0009496607};
   Double_t _fehy3002[1] = {
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,_fx3002,_fy3002,_felx3002,_fehx3002,_fely3002,_fehy3002);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph30013002 = new TH1F("Graph_Graph_Graph30013002","",100,0,0.015);
   Graph_Graph_Graph30013002->SetMinimum(6.22191e-310);
   Graph_Graph_Graph30013002->SetMaximum(27.5);
   Graph_Graph_Graph30013002->SetDirectory(0);
   Graph_Graph_Graph30013002->SetStats(0);
   Graph_Graph_Graph30013002->SetMarkerStyle(20);
   Graph_Graph_Graph30013002->SetMarkerSize(1.2);
   Graph_Graph_Graph30013002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30013002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph30013002->GetXaxis()->SetLabelSize(0.075);
   Graph_Graph_Graph30013002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30013002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30013002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013002->GetYaxis()->SetLabelSize(0);
   Graph_Graph_Graph30013002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30013002->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_Graph30013002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph30013002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30013002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30013002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph30013002);
   
   grae->Draw("ap");
   
   Double_t _fx1002[4] = {
   0.008514851,
   0.009298246,
   0.004925544,
   0.003149606};
   Double_t _fy1002[4] = {
   5,
   10,
   15,
   20};
   Double_t _fex1002[4] = {
   0.0008289528,
   0.002863486,
   0.001500023,
   0.001187594};
   Double_t _fey1002[4] = {
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(4,_fx1002,_fy1002,_fex1002,_fey1002);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10011002 = new TH1F("Graph_Graph_Graph10011002","",100,0,0.03);
   Graph_Graph_Graph10011002->SetMinimum(3.5);
   Graph_Graph_Graph10011002->SetMaximum(21.5);
   Graph_Graph_Graph10011002->SetDirectory(0);
   Graph_Graph_Graph10011002->SetStats(0);
   Graph_Graph_Graph10011002->SetMarkerStyle(20);
   Graph_Graph_Graph10011002->SetMarkerSize(1.2);
   Graph_Graph_Graph10011002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10011002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10011002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10011002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph10011002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10011002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011002->GetYaxis()->SetLabelSize(0);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph10011002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10011002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph10011002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph10011002);
   
   gre->Draw("p");
   glCanvas/LHCbStyle->Modified();
   glCanvas/LHCbStyle->cd();
   glCanvas/LHCbStyle->SetSelected(glCanvas/LHCbStyle);
}


==> figs/Fig1b.C <==
void Jpsipipi_norm()
{
//=========Macro generated from canvas: glCanvas/LHCbStyle/Ostap
//=========  (Fri Apr 26 13:39:54 2019) by ROOT version 6.12/06
   TCanvas *glCanvas/LHCbStyle = new TCanvas("glCanvas/LHCbStyle", "Ostap",34,57,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas/LHCbStyle->SetHighLightColor(2);
   glCanvas/LHCbStyle->Range(3.602716,-60.49383,3.726173,371.6049);
   glCanvas/LHCbStyle->SetFillColor(0);
   glCanvas/LHCbStyle->SetBorderMode(0);
   glCanvas/LHCbStyle->SetBorderSize(2);
   glCanvas/LHCbStyle->SetTickx(1);
   glCanvas/LHCbStyle->SetTicky(1);
   glCanvas/LHCbStyle->SetLeftMargin(0.14);
   glCanvas/LHCbStyle->SetRightMargin(0.05);
   glCanvas/LHCbStyle->SetTopMargin(0.05);
   glCanvas/LHCbStyle->SetBottomMargin(0.14);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   
   TH1D *frame_7825e1b0__3 = new TH1D("frame_7825e1b0__3","A RooPlot of \"``m145cPVM''-variable\"",50,3.62,3.72);
   frame_7825e1b0__3->SetBinContent(1,239.0801);
   frame_7825e1b0__3->SetMinimum(0);
   frame_7825e1b0__3->SetMaximum(350);
   frame_7825e1b0__3->SetEntries(2);
   frame_7825e1b0__3->SetDirectory(0);
   frame_7825e1b0__3->SetStats(0);
   frame_7825e1b0__3->SetMarkerStyle(20);
   frame_7825e1b0__3->SetMarkerSize(1.2);
   frame_7825e1b0__3->GetXaxis()->SetNdivisions(505);
   frame_7825e1b0__3->GetXaxis()->SetLabelFont(132);
   frame_7825e1b0__3->GetXaxis()->SetLabelOffset(0.015);
   frame_7825e1b0__3->GetXaxis()->SetLabelSize(0.0625);
   frame_7825e1b0__3->GetXaxis()->SetTitleSize(0.06);
   frame_7825e1b0__3->GetXaxis()->SetTitleFont(132);
   frame_7825e1b0__3->GetYaxis()->SetLabelFont(132);
   frame_7825e1b0__3->GetYaxis()->SetLabelSize(0.0625);
   frame_7825e1b0__3->GetYaxis()->SetTitleSize(0.06);
   frame_7825e1b0__3->GetYaxis()->SetTitleOffset(0);
   frame_7825e1b0__3->GetYaxis()->SetTitleFont(42);
   frame_7825e1b0__3->GetZaxis()->SetLabelFont(132);
   frame_7825e1b0__3->GetZaxis()->SetLabelSize(0.05);
   frame_7825e1b0__3->GetZaxis()->SetTitleSize(0.06);
   frame_7825e1b0__3->GetZaxis()->SetTitleFont(42);
   frame_7825e1b0__3->Draw("FUNC");
   
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[ps2D_B]_fx6[59] = {
   3.618,
   3.618,
   3.62,
   3.622,
   3.624,
   3.626,
   3.628,
   3.63,
   3.632,
   3.634,
   3.636,
   3.638,
   3.64,
   3.642,
   3.644,
   3.646,
   3.648,
   3.65,
   3.652,
   3.654,
   3.656,
   3.658,
   3.66,
   3.662,
   3.664,
   3.666,
   3.668,
   3.67,
   3.672,
   3.674,
   3.676,
   3.678,
   3.68,
   3.682,
   3.684,
   3.686,
   3.688,
   3.69,
   3.692,
   3.694,
   3.696,
   3.698,
   3.7,
   3.702,
   3.704,
   3.706,
   3.708,
   3.71,
   3.712,
   3.714,
   3.715,
   3.716,
   3.717,
   3.718,
   3.719,
   3.72,
   3.72,
   3.722,
   3.722};
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[ps2D_B]_fy6[59] = {
   0,
   1.487024,
   1.487024,
   1.550059,
   1.616164,
   1.685098,
   1.756609,
   1.830432,
   1.906292,
   1.983903,
   2.062967,
   2.143177,
   2.224215,
   2.305754,
   2.387456,
   2.468974,
   2.549951,
   2.630023,
   2.708815,
   2.785945,
   2.861022,
   2.933648,
   3.003417,
   3.069917,
   3.132727,
   3.191421,
   3.245567,
   3.294726,
   3.338454,
   3.376302,
   3.407817,
   3.432539,
   3.450007,
   3.459754,
   3.46131,
   3.454204,
   3.437961,
   3.412102,
   3.376148,
   3.32962,
   3.272036,
   3.202913,
   3.121769,
   3.028121,
   2.921488,
   2.801389,
   2.667345,
   2.518878,
   2.355512,
   2.176774,
   2.081494,
   1.982195,
   1.878819,
   1.771308,
   1.659605,
   1.543651,
   1.543651,
   1.543651,
   0};
   TGraph *graph = new TGraph(59,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[ps2D_B]_fx6,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[ps2D_B]_fy6);
   graph->SetName("model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[ps2D_B]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6 = new TH1F("Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6","Projection of Model2D()",100,3.6076,3.7324);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->SetMinimum(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->SetMaximum(3.807441);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->SetDirectory(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->SetStats(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->SetMarkerStyle(20);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->SetMarkerSize(1.2);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_BcB6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[ps2D_B]6);
   
   graph->Draw("l");
   
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fx7[56] = {
   3.618,
   3.618,
   3.62,
   3.622,
   3.624,
   3.626,
   3.628,
   3.63,
   3.632,
   3.634,
   3.636,
   3.638,
   3.64,
   3.642,
   3.644,
   3.646,
   3.648,
   3.65,
   3.652,
   3.654,
   3.656,
   3.658,
   3.66,
   3.662,
   3.664,
   3.666,
   3.668,
   3.67,
   3.672,
   3.674,
   3.676,
   3.678,
   3.68,
   3.682,
   3.684,
   3.686,
   3.688,
   3.69,
   3.692,
   3.694,
   3.696,
   3.698,
   3.7,
   3.702,
   3.704,
   3.706,
   3.708,
   3.71,
   3.712,
   3.714,
   3.716,
   3.718,
   3.72,
   3.72,
   3.722,
   3.722};
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fy7[56] = {
   0,
   0.2374234,
   0.2374234,
   0.2512149,
   0.2658073,
   0.2812472,
   0.2975839,
   0.3148695,
   0.3331589,
   0.3525106,
   0.3729861,
   0.3946509,
   0.4175738,
   0.4418281,
   0.4674909,
   0.4946442,
   0.5233744,
   0.5537731,
   0.5859371,
   0.6199691,
   0.6559775,
   0.694077,
   0.7343891,
   0.7770422,
   0.8221723,
   0.8699231,
   0.920447,
   0.9739048,
   1.030467,
   1.090314,
   1.153636,
   1.220635,
   1.291525,
   1.366531,
   1.445893,
   1.529863,
   1.618709,
   1.712714,
   1.812177,
   1.917417,
   2.028767,
   2.146582,
   2.271239,
   2.403134,
   2.542687,
   2.690344,
   2.846574,
   3.011875,
   3.186774,
   3.371828,
   3.567627,
   3.774794,
   3.99399,
   3.99399,
   3.99399,
   0};
   graph = new TGraph(56,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fx7,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fy7);
   graph->SetName("model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7 = new TH1F("Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7","Projection of Model2D()",100,3.6076,3.7324);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->SetMinimum(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->SetMaximum(4.393389);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->SetDirectory(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->SetStats(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->SetMarkerStyle(20);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->SetMarkerSize(1.2);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]7);
   
   graph->Draw("l");
   
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fx8[110] = {
   3.618,
   3.618,
   3.62,
   3.622,
   3.624,
   3.626,
   3.628,
   3.63,
   3.632,
   3.634,
   3.636,
   3.638,
   3.64,
   3.642,
   3.644,
   3.646,
   3.648,
   3.65,
   3.652,
   3.654,
   3.656,
   3.658,
   3.66,
   3.662,
   3.664,
   3.666,
   3.668,
   3.67,
   3.672,
   3.674,
   3.676,
   3.677,
   3.678,
   3.679,
   3.6795,
   3.68,
   3.6805,
   3.68075,
   3.681,
   3.68125,
   3.6815,
   3.68175,
   3.682,
   3.68225,
   3.6825,
   3.682625,
   3.68275,
   3.683,
   3.68325,
   3.6835,
   3.684,
   3.68425,
   3.6845,
   3.68475,
   3.685,
   3.685125,
   3.68525,
   3.685375,
   3.6855,
   3.685625,
   3.68575,
   3.685875,
   3.686,
   3.686125,
   3.68625,
   3.686375,
   3.6865,
   3.686625,
   3.68675,
   3.686875,
   3.687,
   3.687125,
   3.68725,
   3.6875,
   3.68775,
   3.688,
   3.689,
   3.68925,
   3.6895,
   3.689625,
   3.68975,
   3.69,
   3.69025,
   3.6905,
   3.69075,
   3.691,
   3.69125,
   3.6915,
   3.692,
   3.6925,
   3.693,
   3.6935,
   3.694,
   3.695,
   3.696,
   3.698,
   3.7,
   3.702,
   3.704,
   3.706,
   3.708,
   3.71,
   3.712,
   3.714,
   3.716,
   3.718,
   3.72,
   3.72,
   3.722,
   3.722};
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fy8[110] = {
   0,
   0.000127159,
   0.000127159,
   0.0001468027,
   0.0001702064,
   0.0001982378,
   0.0002320015,
   0.0002729136,
   0.000322805,
   0.000384063,
   0.0004598287,
   0.0005542763,
   0.0006730114,
   0.0008236478,
   0.001016655,
   0.00126662,
   0.001594169,
   0.002028922,
   0.002614164,
   0.003414368,
   0.004527605,
   0.006106601,
   0.008395515,
   0.01179641,
   0.01699402,
   0.02520028,
   0.03865813,
   0.06174168,
   0.1035287,
   0.1843322,
   0.3540414,
   0.5082386,
   0.7505729,
   1.145845,
   1.436166,
   1.819486,
   2.332511,
   2.653693,
   3.029489,
   3.471054,
   3.992227,
   4.610277,
   5.346894,
   6.229501,
   7.293022,
   7.906159,
   8.582264,
   10.07408,
   11.68176,
   13.38134,
   16.92575,
   18.68981,
   20.38686,
   21.96769,
   23.38336,
   24.01466,
   24.58771,
   25.09758,
   25.53982,
   25.9105,
   26.20632,
   26.42459,
   26.56334,
   26.6213,
   26.59794,
   26.49347,
   26.30884,
   26.04575,
   25.70657,
   25.29435,
   24.81276,
   24.26602,
   23.65889,
   22.28447,
   20.73475,
   19.05829,
   12.03675,
   10.40728,
   8.889009,
   8.181531,
   7.530146,
   6.385063,
   5.421075,
   4.608454,
   3.922531,
   3.342801,
   2.852197,
   2.436496,
   1.784262,
   1.312592,
   0.9698886,
   0.7197481,
   0.5363563,
   0.3014696,
   0.172074,
   0.05852471,
   0.02098199,
   0.007890518,
   0.003099331,
   0.001266844,
   0.0005371023,
   0.0002355173,
   0.0001065405,
   4.960755e-05,
   2.37269e-05,
   1.163598e-05,
   5.841446e-06,
   5.841446e-06,
   5.841446e-06,
   0};
   graph = new TGraph(110,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fx8,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fy8);
   graph->SetName("model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8 = new TH1F("Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8","Projection of Model2D()",110,3.6076,3.7324);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->SetMinimum(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->SetMaximum(29.28343);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->SetDirectory(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->SetStats(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->SetMarkerStyle(20);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->SetMarkerSize(1.2);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]8);
   
   graph->Draw("l");
   
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fx9[110] = {
   3.618,
   3.618,
   3.62,
   3.622,
   3.624,
   3.626,
   3.628,
   3.63,
   3.632,
   3.634,
   3.636,
   3.638,
   3.64,
   3.642,
   3.644,
   3.646,
   3.648,
   3.65,
   3.652,
   3.654,
   3.656,
   3.658,
   3.66,
   3.662,
   3.664,
   3.666,
   3.668,
   3.67,
   3.672,
   3.674,
   3.676,
   3.677,
   3.678,
   3.679,
   3.6795,
   3.68,
   3.6805,
   3.68075,
   3.681,
   3.68125,
   3.6815,
   3.68175,
   3.682,
   3.68225,
   3.6825,
   3.682625,
   3.68275,
   3.683,
   3.68325,
   3.6835,
   3.684,
   3.68425,
   3.6845,
   3.68475,
   3.685,
   3.685125,
   3.68525,
   3.685375,
   3.6855,
   3.685625,
   3.68575,
   3.685875,
   3.686,
   3.686125,
   3.68625,
   3.686375,
   3.6865,
   3.686625,
   3.68675,
   3.686875,
   3.687,
   3.687125,
   3.68725,
   3.6875,
   3.68775,
   3.688,
   3.689,
   3.68925,
   3.6895,
   3.689625,
   3.68975,
   3.69,
   3.69025,
   3.6905,
   3.69075,
   3.691,
   3.69125,
   3.6915,
   3.692,
   3.6925,
   3.693,
   3.6935,
   3.694,
   3.695,
   3.696,
   3.698,
   3.7,
   3.702,
   3.704,
   3.706,
   3.708,
   3.71,
   3.712,
   3.714,
   3.716,
   3.718,
   3.72,
   3.72,
   3.722,
   3.722};
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fy9[110] = {
   0,
   0.000936619,
   0.000936619,
   0.001081309,
   0.001253694,
   0.001460166,
   0.00170886,
   0.002010208,
   0.002377694,
   0.002828904,
   0.003386973,
   0.004082649,
   0.004957219,
   0.006066766,
   0.007488403,
   0.009329583,
   0.01174222,
   0.01494449,
   0.01925522,
   0.02514931,
   0.03334911,
   0.04497956,
   0.06183908,
   0.08688918,
   0.1251734,
   0.1856184,
   0.2847453,
   0.4547725,
   0.7625643,
   1.357741,
   2.607773,
   3.743548,
   5.528516,
   8.439984,
   10.57841,
   13.40184,
   17.18064,
   19.54638,
   22.31439,
   25.56684,
   29.40566,
   33.95805,
   39.38377,
   45.88482,
   53.71842,
   58.23462,
   63.21463,
   74.20295,
   86.04467,
   98.56332,
   124.6705,
   137.6641,
   150.1641,
   161.8081,
   172.2355,
   176.8855,
   181.1064,
   184.862,
   188.1194,
   190.8497,
   193.0286,
   194.6364,
   195.6584,
   196.0853,
   195.9132,
   195.1437,
   193.7838,
   191.8459,
   189.3476,
   186.3113,
   182.764,
   178.737,
   174.265,
   164.1414,
   152.7266,
   140.3782,
   88.65946,
   76.65718,
   65.47403,
   60.26294,
   55.46501,
   47.03065,
   39.93017,
   33.94462,
   28.8923,
   24.62216,
   21.00851,
   17.94657,
   13.14239,
   9.668196,
   7.143936,
   5.301469,
   3.950655,
   2.220543,
   1.26745,
   0.4310771,
   0.1545477,
   0.05811942,
   0.02282883,
   0.009331227,
   0.003956149,
   0.001734756,
   0.0007847483,
   0.0003653958,
   0.0001747659,
   8.57075e-05,
   4.302651e-05,
   4.302651e-05,
   4.302651e-05,
   0};
   graph = new TGraph(110,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fx9,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fy9);
   graph->SetName("model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9 = new TH1F("Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9","Projection of Model2D()",110,3.6076,3.7324);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->SetMinimum(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->SetMaximum(215.6938);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->SetDirectory(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->SetStats(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->SetMarkerStyle(20);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->SetMarkerSize(1.2);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB9->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]9);
   
   graph->Draw("l");
   
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_fx10[110] = {
   3.618,
   3.618,
   3.62,
   3.622,
   3.624,
   3.626,
   3.628,
   3.63,
   3.632,
   3.634,
   3.636,
   3.638,
   3.64,
   3.642,
   3.644,
   3.646,
   3.648,
   3.65,
   3.652,
   3.654,
   3.656,
   3.658,
   3.66,
   3.662,
   3.664,
   3.666,
   3.668,
   3.67,
   3.672,
   3.674,
   3.676,
   3.677,
   3.678,
   3.679,
   3.6795,
   3.68,
   3.6805,
   3.68075,
   3.681,
   3.68125,
   3.6815,
   3.68175,
   3.682,
   3.68225,
   3.6825,
   3.682625,
   3.68275,
   3.683,
   3.68325,
   3.6835,
   3.684,
   3.68425,
   3.6845,
   3.68475,
   3.685,
   3.685125,
   3.68525,
   3.685375,
   3.6855,
   3.685625,
   3.68575,
   3.685875,
   3.686,
   3.686125,
   3.68625,
   3.686375,
   3.6865,
   3.686625,
   3.68675,
   3.686875,
   3.687,
   3.687125,
   3.68725,
   3.6875,
   3.68775,
   3.688,
   3.689,
   3.68925,
   3.6895,
   3.689625,
   3.68975,
   3.69,
   3.69025,
   3.6905,
   3.69075,
   3.691,
   3.69125,
   3.6915,
   3.692,
   3.6925,
   3.693,
   3.6935,
   3.694,
   3.695,
   3.696,
   3.698,
   3.7,
   3.702,
   3.704,
   3.706,
   3.708,
   3.71,
   3.712,
   3.714,
   3.716,
   3.718,
   3.72,
   3.72,
   3.722,
   3.722};
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_fy10[110] = {
   0,
   1.725511,
   1.725511,
   1.802502,
   1.883395,
   1.968004,
   2.056134,
   2.147585,
   2.242152,
   2.339626,
   2.4398,
   2.542465,
   2.647419,
   2.754473,
   2.863452,
   2.974215,
   3.086662,
   3.200769,
   3.316621,
   3.434477,
   3.554876,
   3.678811,
   3.808041,
   3.945644,
   4.097066,
   4.272163,
   4.489417,
   4.785145,
   5.235014,
   6.008689,
   7.523267,
   8.859505,
   10.93226,
   14.28362,
   16.73435,
   19.96286,
   24.27622,
   26.97382,
   30.12826,
   33.83284,
   38.20333,
   43.38422,
   49.55695,
   56.95093,
   65.85832,
   70.99278,
   76.65398,
   89.14426,
   102.6037,
   116.832,
   146.5034,
   161.2709,
   175.4778,
   188.7123,
   200.565,
   205.8511,
   210.6499,
   214.9201,
   218.6244,
   221.7302,
   224.2096,
   226.0403,
   227.2058,
   227.6953,
   227.5045,
   226.6352,
   225.0953,
   222.8989,
   220.066,
   216.622,
   212.5977,
   208.0284,
   202.9538,
   191.4648,
   178.5091,
   164.4931,
   105.7875,
   92.16425,
   79.47125,
   73.55685,
   68.1117,
   58.54052,
   50.48425,
   43.69421,
   37.96401,
   33.12213,
   29.02577,
   25.55596,
   20.11498,
   16.18425,
   13.33212,
   11.25403,
   9.734049,
   7.796559,
   6.740327,
   5.839097,
   5.568537,
   5.497265,
   5.490104,
   5.502331,
   5.518412,
   5.532723,
   5.543177,
   5.549017,
   5.55002,
   5.546199,
   5.537689,
   5.537689,
   5.537689,
   0};
   graph = new TGraph(110,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_fx10,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_fy10);
   graph->SetName("model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10 = new TH1F("Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10","Projection of Model2D()",110,3.6076,3.7324);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->SetMinimum(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->SetMaximum(250.4648);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->SetDirectory(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->SetStats(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->SetMarkerStyle(20);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->SetMarkerSize(1.2);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]10);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux_rng1]_fx3002[50] = {
   3.621,
   3.623,
   3.625,
   3.627,
   3.629,
   3.631,
   3.633,
   3.635,
   3.637,
   3.639,
   3.641,
   3.643,
   3.645,
   3.647,
   3.649,
   3.651,
   3.653,
   3.655,
   3.657,
   3.659,
   3.661,
   3.663,
   3.665,
   3.667,
   3.669,
   3.671,
   3.673,
   3.675,
   3.677,
   3.679,
   3.681,
   3.683,
   3.685,
   3.687,
   3.689,
   3.691,
   3.693,
   3.695,
   3.697,
   3.699,
   3.701,
   3.703,
   3.705,
   3.707,
   3.709,
   3.711,
   3.713,
   3.715,
   3.717,
   3.719};
   Double_t h_ds_1000_CutRange[aux_rng1]_fy3002[50] = {
   0,
   3,
   4,
   2,
   0,
   0,
   4,
   2,
   4,
   1,
   1,
   4,
   3,
   4,
   4,
   2,
   4,
   6,
   1,
   2,
   3,
   8,
   2,
   5,
   5,
   4,
   8,
   6,
   8,
   13,
   33,
   103,
   190,
   202,
   112,
   33,
   12,
   7,
   6,
   7,
   6,
   6,
   6,
   4,
   3,
   7,
   4,
   6,
   8,
   6};
   Double_t h_ds_1000_CutRange[aux_rng1]_felx3002[50] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_CutRange[aux_rng1]_fely3002[50] = {
   0,
   1.632705,
   1.914339,
   1.291815,
   0,
   0,
   1.914339,
   1.291815,
   1.914339,
   0.8272462,
   0.8272462,
   1.914339,
   1.632705,
   1.914339,
   1.914339,
   1.291815,
   1.914339,
   2.379931,
   0.8272462,
   1.291815,
   1.632705,
   2.768386,
   1.291815,
   2.159691,
   2.159691,
   1.914339,
   2.768386,
   2.379931,
   2.768386,
   3.558662,
   5.715302,
   9.661201,
   13.29311,
   13.72146,
   10.09481,
   5.715302,
   3.415266,
   2.58147,
   2.379931,
   2.58147,
   2.379931,
   2.379931,
   2.379931,
   1.914339,
   1.632705,
   2.58147,
   1.914339,
   2.379931,
   2.768386,
   2.379931};
   Double_t h_ds_1000_CutRange[aux_rng1]_fehx3002[50] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_CutRange[aux_rng1]_fehy3002[50] = {
   1.147874,
   2.918186,
   3.162753,
   2.63786,
   1.147874,
   1.147874,
   3.162753,
   2.63786,
   3.162753,
   2.299527,
   2.299527,
   3.162753,
   2.918186,
   3.162753,
   3.162753,
   2.63786,
   3.162753,
   3.583642,
   2.299527,
   2.63786,
   2.918186,
   3.945142,
   2.63786,
   3.382473,
   3.382473,
   3.162753,
   3.945142,
   3.583642,
   3.945142,
   4.697573,
   6.802567,
   10.6612,
   14.29311,
   14.72146,
   11.09481,
   6.802567,
   4.559819,
   3.770281,
   3.583642,
   3.770281,
   3.583642,
   3.583642,
   3.583642,
   3.162753,
   2.918186,
   3.770281,
   3.162753,
   3.583642,
   3.945142,
   3.583642};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_CutRange[aux_rng1]_fx3002,h_ds_1000_CutRange[aux_rng1]_fy3002,h_ds_1000_CutRange[aux_rng1]_felx3002,h_ds_1000_CutRange[aux_rng1]_fehx3002,h_ds_1000_CutRange[aux_rng1]_fely3002,h_ds_1000_CutRange[aux_rng1]_fehy3002);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__m145cPVM");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux_rng1cB3002 = new TH1F("Graph_h_ds_1000_CutRangeoBaux_rng1cB3002","Histogram of ds_1000_plot__m145cPVM",100,3.61,3.73);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->SetMaximum(238.3936);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetYaxis()->SetTitleOffset(0);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]3002);
   
   grae->Draw("p");
   
   TH1D *frame_7825e1b0__4 = new TH1D("frame_7825e1b0__4","A RooPlot of \"``m145cPVM''-variable\"",50,3.62,3.72);
   frame_7825e1b0__4->SetBinContent(1,239.0801);
   frame_7825e1b0__4->SetMinimum(0);
   frame_7825e1b0__4->SetMaximum(350);
   frame_7825e1b0__4->SetEntries(2);
   frame_7825e1b0__4->SetDirectory(0);
   frame_7825e1b0__4->SetStats(0);
   frame_7825e1b0__4->SetMarkerStyle(20);
   frame_7825e1b0__4->SetMarkerSize(1.2);
   frame_7825e1b0__4->GetXaxis()->SetNdivisions(505);
   frame_7825e1b0__4->GetXaxis()->SetLabelFont(132);
   frame_7825e1b0__4->GetXaxis()->SetLabelOffset(0.015);
   frame_7825e1b0__4->GetXaxis()->SetLabelSize(0.0625);
   frame_7825e1b0__4->GetXaxis()->SetTitleSize(0.06);
   frame_7825e1b0__4->GetXaxis()->SetTitleFont(132);
   frame_7825e1b0__4->GetYaxis()->SetLabelFont(132);
   frame_7825e1b0__4->GetYaxis()->SetLabelSize(0.0625);
   frame_7825e1b0__4->GetYaxis()->SetTitleSize(0.06);
   frame_7825e1b0__4->GetYaxis()->SetTitleOffset(0);
   frame_7825e1b0__4->GetYaxis()->SetTitleFont(42);
   frame_7825e1b0__4->GetZaxis()->SetLabelFont(132);
   frame_7825e1b0__4->GetZaxis()->SetLabelSize(0.05);
   frame_7825e1b0__4->GetZaxis()->SetTitleSize(0.06);
   frame_7825e1b0__4->GetZaxis()->SetTitleFont(42);
   frame_7825e1b0__4->Draw("AXISSAME");
   glCanvas/LHCbStyle->Modified();
   glCanvas/LHCbStyle->cd();
   glCanvas/LHCbStyle->SetSelected(glCanvas/LHCbStyle);
}


==> figs/Fig1b_supp.C <==
void br_chic()
{
//=========Macro generated from canvas: c/
//=========  (Fri Apr 26 18:21:03 2019) by ROOT version 6.12/06
   TCanvas *c = new TCanvas("c", "",190,32,500,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-0.003490099,-4.600761,0.0334901,29.34728);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetGridx();
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetTopMargin(0.05441478);
   c->SetBottomMargin(0.1355236);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   Double_t _fx3002[1] = {
   0.01631579};
   Double_t _fy3002[1] = {
   25};
   Double_t _felx3002[1] = {
   0.002526278};
   Double_t _fely3002[1] = {
   0};
   Double_t _fehx3002[1] = {
   0.002702562};
   Double_t _fehy3002[1] = {
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,_fx3002,_fy3002,_felx3002,_fehx3002,_fely3002,_fehy3002);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph30013002 = new TH1F("Graph_Graph_Graph30013002","",100,0,0.03);
   Graph_Graph_Graph30013002->SetMinimum(6.216853e-310);
   Graph_Graph_Graph30013002->SetMaximum(27.5);
   Graph_Graph_Graph30013002->SetDirectory(0);
   Graph_Graph_Graph30013002->SetStats(0);
   Graph_Graph_Graph30013002->SetMarkerStyle(20);
   Graph_Graph_Graph30013002->SetMarkerSize(1.2);
   Graph_Graph_Graph30013002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30013002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph30013002->GetXaxis()->SetLabelSize(0.075);
   Graph_Graph_Graph30013002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30013002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30013002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013002->GetYaxis()->SetLabelSize(0);
   Graph_Graph_Graph30013002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30013002->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_Graph30013002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph30013002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30013002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30013002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph30013002);
   
   grae->Draw("ap");
   
   Double_t _fx1002[4] = {
   0.0177686,
   0.01827586,
   0.01094148,
   0.01680672};
   Double_t _fy1002[4] = {
   5,
   10,
   15,
   20};
   Double_t _fex1002[4] = {
   0.001856077,
   0.00549143,
   0.003392224,
   0.006443754};
   Double_t _fey1002[4] = {
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(4,_fx1002,_fy1002,_fex1002,_fey1002);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10011002 = new TH1F("Graph_Graph_Graph10011002","",100,0,0.03);
   Graph_Graph_Graph10011002->SetMinimum(3.5);
   Graph_Graph_Graph10011002->SetMaximum(21.5);
   Graph_Graph_Graph10011002->SetDirectory(0);
   Graph_Graph_Graph10011002->SetStats(0);
   Graph_Graph_Graph10011002->SetMarkerStyle(20);
   Graph_Graph_Graph10011002->SetMarkerSize(1.2);
   Graph_Graph_Graph10011002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10011002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10011002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10011002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph10011002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10011002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011002->GetYaxis()->SetLabelSize(0);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph10011002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10011002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph10011002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph10011002);
   
   gre->Draw("p");
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig1c.C <==
void Lb_stud()
{
//=========Macro generated from canvas: glCanvas/LHCbStyle/Ostap
//=========  (Fri Apr 26 13:40:08 2019) by ROOT version 6.12/06
   TCanvas *glCanvas/LHCbStyle = new TCanvas("glCanvas/LHCbStyle", "Ostap",34,57,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas/LHCbStyle->SetHighLightColor(2);
   glCanvas/LHCbStyle->Range(5.552716,-24.19753,5.676173,148.642);
   glCanvas/LHCbStyle->SetFillColor(0);
   glCanvas/LHCbStyle->SetBorderMode(0);
   glCanvas/LHCbStyle->SetBorderSize(2);
   glCanvas/LHCbStyle->SetTickx(1);
   glCanvas/LHCbStyle->SetTicky(1);
   glCanvas/LHCbStyle->SetLeftMargin(0.14);
   glCanvas/LHCbStyle->SetRightMargin(0.05);
   glCanvas/LHCbStyle->SetTopMargin(0.05);
   glCanvas/LHCbStyle->SetBottomMargin(0.14);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   
   TH1D *frame_77edbca0__5 = new TH1D("frame_77edbca0__5","A RooPlot of \"``mlamc''-variable\"",50,5.57,5.67);
   frame_77edbca0__5->SetBinContent(1,94.48065);
   frame_77edbca0__5->SetMinimum(0);
   frame_77edbca0__5->SetMaximum(140);
   frame_77edbca0__5->SetEntries(1);
   frame_77edbca0__5->SetDirectory(0);
   frame_77edbca0__5->SetStats(0);
   frame_77edbca0__5->SetMarkerStyle(20);
   frame_77edbca0__5->SetMarkerSize(1.2);
   frame_77edbca0__5->GetXaxis()->SetNdivisions(505);
   frame_77edbca0__5->GetXaxis()->SetLabelFont(132);
   frame_77edbca0__5->GetXaxis()->SetLabelOffset(0.015);
   frame_77edbca0__5->GetXaxis()->SetLabelSize(0.0625);
   frame_77edbca0__5->GetXaxis()->SetTitleSize(0.06);
   frame_77edbca0__5->GetXaxis()->SetTitleFont(132);
   frame_77edbca0__5->GetYaxis()->SetLabelFont(132);
   frame_77edbca0__5->GetYaxis()->SetLabelSize(0.0625);
   frame_77edbca0__5->GetYaxis()->SetTitleSize(0.06);
   frame_77edbca0__5->GetYaxis()->SetTitleOffset(0);
   frame_77edbca0__5->GetYaxis()->SetTitleFont(42);
   frame_77edbca0__5->GetZaxis()->SetLabelFont(132);
   frame_77edbca0__5->GetZaxis()->SetLabelSize(0.05);
   frame_77edbca0__5->GetZaxis()->SetTitleSize(0.06);
   frame_77edbca0__5->GetZaxis()->SetTitleFont(42);
   frame_77edbca0__5->Draw("FUNC");
   
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[ps2D_2D]_fx11[64] = {
   5.568,
   5.568,
   5.57,
   5.571,
   5.572,
   5.573,
   5.574,
   5.575,
   5.576,
   5.577,
   5.578,
   5.579,
   5.58,
   5.581,
   5.582,
   5.583,
   5.584,
   5.585,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.608,
   5.61,
   5.612,
   5.614,
   5.616,
   5.618,
   5.62,
   5.622,
   5.624,
   5.626,
   5.628,
   5.63,
   5.632,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[ps2D_2D]_fy11[64] = {
   0,
   9.301944,
   9.301944,
   9.752709,
   10.1821,
   10.59079,
   10.97942,
   11.34863,
   11.69903,
   12.03121,
   12.34577,
   12.64326,
   12.92423,
   13.18923,
   13.43877,
   13.67336,
   13.89348,
   14.09963,
   14.29226,
   14.63877,
   14.93648,
   15.18869,
   15.39847,
   15.56877,
   15.70234,
   15.80178,
   15.86957,
   15.90801,
   15.9193,
   15.90549,
   15.86852,
   15.81023,
   15.73234,
   15.63645,
   15.5241,
   15.39671,
   15.25564,
   15.10213,
   14.93738,
   14.7625,
   14.57853,
   14.38644,
   14.18714,
   13.9815,
   13.77031,
   13.55432,
   13.33422,
   13.11066,
   12.88425,
   12.65555,
   12.42509,
   12.19334,
   11.96076,
   11.72777,
   11.49475,
   11.26207,
   11.03004,
   10.79898,
   10.56915,
   10.34082,
   10.11422,
   10.11422,
   10.11422,
   0};
   TGraph *graph = new TGraph(64,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[ps2D_2D]_fx11,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[ps2D_2D]_fy11);
   graph->SetName("model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[ps2D_2D]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11 = new TH1F("Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11","Projection of Model2D()",100,5.5576,5.6824);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->SetMinimum(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->SetMaximum(17.51123);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->SetDirectory(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->SetStats(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->SetMarkerStyle(20);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->SetMarkerSize(1.2);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[ps2D_2D]11);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fx12[103] = {
   5.568,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.607,
   5.608,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.61275,
   5.613,
   5.61325,
   5.6135,
   5.614,
   5.6145,
   5.615,
   5.616,
   5.6165,
   5.617,
   5.61725,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.62175,
   5.622,
   5.6225,
   5.623,
   5.624,
   5.6245,
   5.625,
   5.6255,
   5.626,
   5.62625,
   5.6265,
   5.62675,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fy12[103] = {
   0,
   0.03228747,
   0.03228747,
   0.03696037,
   0.04254183,
   0.04925771,
   0.05740342,
   0.06736986,
   0.07968087,
   0.09504831,
   0.1144545,
   0.1392783,
   0.1714913,
   0.2139741,
   0.2710347,
   0.3492933,
   0.4592408,
   0.6181061,
   0.8553887,
   1.224163,
   1.825792,
   2.271831,
   2.868655,
   3.683642,
   4.203947,
   4.822881,
   5.564324,
   6.459304,
   7.548592,
   8.886411,
   10.54583,
   11.52601,
   12.62674,
   13.86666,
   15.2486,
   18.24739,
   21.50761,
   24.96917,
   32.15803,
   35.67491,
   38.98136,
   40.51694,
   41.95382,
   43.27743,
   44.47404,
   45.53096,
   46.43679,
   47.1816,
   47.75714,
   48.15696,
   48.37656,
   48.41345,
   48.26721,
   47.9395,
   47.43402,
   46.75644,
   45.91432,
   44.91692,
   43.77508,
   42.50099,
   41.10799,
   38.02297,
   34.64068,
   27.47443,
   23.91832,
   20.5094,
   17.32192,
   14.40985,
   13.08782,
   11.89581,
   10.82113,
   9.851401,
   8.183983,
   6.819451,
   5.699146,
   4.77645,
   4.014185,
   3.382589,
   2.420438,
   1.748947,
   1.275432,
   0.938244,
   0.520201,
   0.2971003,
   0.1742925,
   0.1047693,
   0.06439386,
   0.04039262,
   0.02581641,
   0.01678793,
   0.01109297,
   0.007439601,
   0.005058896,
   0.003484693,
   0.002429479,
   0.001713063,
   0.001220805,
   0.0008787383,
   0.0006385056,
   0.0004680946,
   0.0004680946,
   0.0004680946,
   0};
   graph = new TGraph(103,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fx12,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fy12);
   graph->SetName("model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12 = new TH1F("Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12","Projection of Model2D()",103,5.5576,5.6824);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->SetMinimum(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->SetMaximum(53.25479);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->SetDirectory(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->SetStats(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->SetMarkerStyle(20);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->SetMarkerSize(1.2);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]12);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fx13[62] = {
   5.568,
   5.568,
   5.57,
   5.571,
   5.572,
   5.573,
   5.574,
   5.575,
   5.576,
   5.577,
   5.578,
   5.579,
   5.58,
   5.581,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.608,
   5.61,
   5.612,
   5.614,
   5.616,
   5.618,
   5.62,
   5.622,
   5.624,
   5.626,
   5.628,
   5.63,
   5.632,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fy13[62] = {
   0,
   1.815524,
   1.815524,
   1.703155,
   1.59774,
   1.498849,
   1.40608,
   1.319052,
   1.237411,
   1.160823,
   1.088975,
   1.021574,
   0.958345,
   0.8990293,
   0.843385,
   0.7422151,
   0.6531814,
   0.5748278,
   0.5058732,
   0.4451903,
   0.3917866,
   0.3447892,
   0.3034293,
   0.2670309,
   0.2349987,
   0.206809,
   0.1820008,
   0.1601686,
   0.1409553,
   0.1240467,
   0.1091665,
   0.0960712,
   0.0845468,
   0.07440483,
   0.06547946,
   0.05762475,
   0.05071227,
   0.04462898,
   0.03927543,
   0.03456407,
   0.03041788,
   0.02676904,
   0.02355791,
   0.02073198,
   0.01824504,
   0.01605642,
   0.01413034,
   0.01243531,
   0.01094361,
   0.009630848,
   0.008475562,
   0.00745886,
   0.006564119,
   0.005776708,
   0.005083752,
   0.004473921,
   0.003937244,
   0.003464944,
   0.0030493,
   0.0030493,
   0.0030493,
   0};
   graph = new TGraph(62,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fx13,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fy13);
   graph->SetName("model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13 = new TH1F("Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13","Projection of Model2D()",100,5.5576,5.6824);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->SetMinimum(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->SetMaximum(1.997077);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->SetDirectory(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->SetStats(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->SetMarkerStyle(20);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->SetMarkerSize(1.2);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB13->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]13);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fx14[103] = {
   5.568,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.607,
   5.608,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.61275,
   5.613,
   5.61325,
   5.6135,
   5.614,
   5.6145,
   5.615,
   5.616,
   5.6165,
   5.617,
   5.61725,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.62175,
   5.622,
   5.6225,
   5.623,
   5.624,
   5.6245,
   5.625,
   5.6255,
   5.626,
   5.62625,
   5.6265,
   5.62675,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fy14[103] = {
   0,
   0.006691125,
   0.006691125,
   0.007659518,
   0.008816197,
   0.01020797,
   0.01189605,
   0.01396146,
   0.01651274,
   0.01969743,
   0.0237191,
   0.02886347,
   0.03553918,
   0.04434313,
   0.05616815,
   0.07238614,
   0.09517122,
   0.1280938,
   0.1772673,
   0.2536905,
   0.3783698,
   0.470805,
   0.5944884,
   0.7633831,
   0.8712091,
   0.9994746,
   1.153128,
   1.3386,
   1.56434,
   1.841584,
   2.185475,
   2.388605,
   2.616716,
   2.873672,
   3.160058,
   3.781515,
   4.45715,
   5.174509,
   6.664301,
   7.393126,
   8.07834,
   8.396568,
   8.694341,
   8.968641,
   9.216622,
   9.435654,
   9.623374,
   9.777726,
   9.896998,
   9.979856,
   10.02536,
   10.03301,
   10.0027,
   9.934789,
   9.830035,
   9.689617,
   9.515099,
   9.308402,
   9.071771,
   8.807733,
   8.519054,
   7.879727,
   7.178795,
   5.69369,
   4.956736,
   4.250287,
   3.589725,
   2.98624,
   2.712268,
   2.465239,
   2.242528,
   2.041565,
   1.696016,
   1.413236,
   1.181068,
   0.9898523,
   0.8318835,
   0.7009942,
   0.5016018,
   0.3624448,
   0.2643155,
   0.1944379,
   0.1078044,
   0.06156987,
   0.03611967,
   0.02171196,
   0.01334472,
   0.008370805,
   0.005350089,
   0.003479064,
   0.002298863,
   0.001541753,
   0.001048385,
   0.0007221537,
   0.0005034755,
   0.0003550083,
   0.0002529946,
   0.0001821062,
   0.0001323213,
   9.700603e-05,
   9.700603e-05,
   9.700603e-05,
   0};
   graph = new TGraph(103,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fx14,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fy14);
   graph->SetName("model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14 = new TH1F("Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14","Projection of Model2D()",103,5.5576,5.6824);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->SetMinimum(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->SetMaximum(11.03631);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->SetDirectory(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->SetStats(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->SetMarkerStyle(20);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->SetMarkerSize(1.2);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB14->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]14);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_fx15[100] = {
   5.568,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.607,
   5.608,
   5.609,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.61275,
   5.613,
   5.61325,
   5.6135,
   5.614,
   5.6145,
   5.615,
   5.616,
   5.6165,
   5.617,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.62175,
   5.622,
   5.6225,
   5.623,
   5.624,
   5.6245,
   5.625,
   5.6255,
   5.626,
   5.62625,
   5.6265,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_fy15[100] = {
   0,
   11.15645,
   11.15645,
   11.82446,
   12.43686,
   12.9959,
   13.50404,
   13.96391,
   14.37835,
   14.75044,
   15.08361,
   15.38174,
   15.64939,
   15.89219,
   16.11746,
   16.33524,
   16.56018,
   16.81501,
   17.13722,
   17.59267,
   18.30546,
   18.82878,
   19.5288,
   20.48706,
   21.83184,
   22.70986,
   23.77207,
   25.06771,
   26.66228,
   28.64398,
   29.81609,
   31.13346,
   32.6186,
   34.27492,
   37.87041,
   41.78048,
   45.93263,
   54.55485,
   58.77094,
   62.73206,
   66.2891,
   67.87098,
   69.29931,
   70.55879,
   71.63566,
   72.51794,
   73.19565,
   73.66103,
   73.90864,
   73.93547,
   73.74103,
   73.32731,
   72.69879,
   71.86233,
   70.82702,
   69.60408,
   68.20657,
   66.64923,
   64.94816,
   61.1845,
   57.06126,
   48.32787,
   43.99282,
   39.83484,
   35.94356,
   32.38419,
   30.76605,
   29.30473,
   26.79168,
   24.73319,
   23.03982,
   21.64076,
   20.47976,
   19.51194,
   18.70138,
   17.44232,
   16.53239,
   15.85981,
   15.35024,
   14.63628,
   14.15254,
   13.78547,
   13.47895,
   13.20446,
   12.94715,
   12.69916,
   12.4563,
   12.21636,
   11.97822,
   11.74134,
   11.50552,
   11.27078,
   11.03719,
   10.80492,
   10.57415,
   10.34506,
   10.11784,
   10.11784,
   10.11784,
   0};
   graph = new TGraph(100,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_fx15,model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]_fy15);
   graph->SetName("model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15 = new TH1F("Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15","Projection of Model2D()",100,5.5576,5.6824);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->SetMinimum(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->SetMaximum(81.32902);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->SetDirectory(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->SetStats(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->SetMarkerStyle(20);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->SetMarkerSize(1.2);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm145cPVMoRrange_ycB_NormoBm145cPVMcOmlamccB15->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m145cPVM|range_y]_Norm[m145cPVM,mlamc]15);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[range_y]_fx3003[50] = {
   5.571,
   5.573,
   5.575,
   5.577,
   5.579,
   5.581,
   5.583,
   5.585,
   5.587,
   5.589,
   5.591,
   5.593,
   5.595,
   5.597,
   5.599,
   5.601,
   5.603,
   5.605,
   5.607,
   5.609,
   5.611,
   5.613,
   5.615,
   5.617,
   5.619,
   5.621,
   5.623,
   5.625,
   5.627,
   5.629,
   5.631,
   5.633,
   5.635,
   5.637,
   5.639,
   5.641,
   5.643,
   5.645,
   5.647,
   5.649,
   5.651,
   5.653,
   5.655,
   5.657,
   5.659,
   5.661,
   5.663,
   5.665,
   5.667,
   5.669};
   Double_t h_ds_1000_CutRange[range_y]_fy3003[50] = {
   6,
   8,
   18,
   15,
   16,
   18,
   18,
   14,
   17,
   16,
   16,
   17,
   13,
   14,
   12,
   15,
   12,
   18,
   20,
   30,
   23,
   41,
   41,
   57,
   80,
   71,
   45,
   53,
   26,
   16,
   17,
   14,
   10,
   15,
   15,
   20,
   10,
   7,
   11,
   9,
   13,
   9,
   21,
   6,
   14,
   14,
   11,
   12,
   9,
   14};
   Double_t h_ds_1000_CutRange[range_y]_felx3003[50] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_CutRange[range_y]_fely3003[50] = {
   2.379931,
   2.768386,
   4.202887,
   3.82938,
   3.957801,
   4.202887,
   4.202887,
   3.6965,
   4.082184,
   3.957801,
   3.957801,
   4.082184,
   3.558662,
   3.6965,
   3.415266,
   3.82938,
   3.415266,
   4.202887,
   4.434448,
   5.446522,
   4.760717,
   6.376898,
   6.376898,
   7.527619,
   8.925539,
   8.406258,
   6.683179,
   7.257065,
   5.066015,
   3.957801,
   4.082184,
   3.6965,
   3.108694,
   3.82938,
   3.82938,
   4.434448,
   3.108694,
   2.58147,
   3.265579,
   2.943461,
   3.558662,
   2.943461,
   4.545807,
   2.379931,
   3.6965,
   3.6965,
   3.265579,
   3.415266,
   2.943461,
   3.6965};
   Double_t h_ds_1000_CutRange[range_y]_fehx3003[50] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_CutRange[range_y]_fehy3003[50] = {
   3.583642,
   3.945142,
   5.321007,
   4.958738,
   5.083066,
   5.321007,
   5.321007,
   4.830381,
   5.203719,
   5.083066,
   5.083066,
   5.203719,
   4.697573,
   4.830381,
   4.559819,
   4.958738,
   4.559819,
   5.321007,
   5.546519,
   6.538046,
   5.865235,
   7.455185,
   7.455185,
   8.594007,
   9.981567,
   9.465736,
   7.757905,
   8.325916,
   6.164324,
   5.083066,
   5.203719,
   4.830381,
   4.26695,
   4.958738,
   4.958738,
   5.546519,
   4.26695,
   3.770281,
   4.416521,
   4.110204,
   4.697573,
   4.110204,
   5.655182,
   3.583642,
   4.830381,
   4.830381,
   4.416521,
   4.559819,
   4.110204,
   4.830381};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_CutRange[range_y]_fx3003,h_ds_1000_CutRange[range_y]_fy3003,h_ds_1000_CutRange[range_y]_felx3003,h_ds_1000_CutRange[range_y]_fehx3003,h_ds_1000_CutRange[range_y]_fely3003,h_ds_1000_CutRange[range_y]_fehy3003);
   grae->SetName("h_ds_1000_CutRange[range_y]");
   grae->SetTitle("Histogram of ds_1000_plot__mlamc");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_1000_CutRangeoBrange_ycB3003 = new TH1F("Graph_h_ds_1000_CutRangeoBrange_ycB3003","Histogram of ds_1000_plot__mlamc",100,5.56,5.68);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->SetMinimum(3.258062);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->SetMaximum(98.61772);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->SetStats(0);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetYaxis()->SetTitleOffset(0);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRangeoBrange_ycB3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[range_y]3003);
   
   grae->Draw("p");
   
   TH1D *frame_77edbca0__6 = new TH1D("frame_77edbca0__6","A RooPlot of \"``mlamc''-variable\"",50,5.57,5.67);
   frame_77edbca0__6->SetBinContent(1,94.48065);
   frame_77edbca0__6->SetMinimum(0);
   frame_77edbca0__6->SetMaximum(140);
   frame_77edbca0__6->SetEntries(1);
   frame_77edbca0__6->SetDirectory(0);
   frame_77edbca0__6->SetStats(0);
   frame_77edbca0__6->SetMarkerStyle(20);
   frame_77edbca0__6->SetMarkerSize(1.2);
   frame_77edbca0__6->GetXaxis()->SetNdivisions(505);
   frame_77edbca0__6->GetXaxis()->SetLabelFont(132);
   frame_77edbca0__6->GetXaxis()->SetLabelOffset(0.015);
   frame_77edbca0__6->GetXaxis()->SetLabelSize(0.0625);
   frame_77edbca0__6->GetXaxis()->SetTitleSize(0.06);
   frame_77edbca0__6->GetXaxis()->SetTitleFont(132);
   frame_77edbca0__6->GetYaxis()->SetLabelFont(132);
   frame_77edbca0__6->GetYaxis()->SetLabelSize(0.0625);
   frame_77edbca0__6->GetYaxis()->SetTitleSize(0.06);
   frame_77edbca0__6->GetYaxis()->SetTitleOffset(0);
   frame_77edbca0__6->GetYaxis()->SetTitleFont(42);
   frame_77edbca0__6->GetZaxis()->SetLabelFont(132);
   frame_77edbca0__6->GetZaxis()->SetLabelSize(0.05);
   frame_77edbca0__6->GetZaxis()->SetTitleSize(0.06);
   frame_77edbca0__6->GetZaxis()->SetTitleFont(42);
   frame_77edbca0__6->Draw("AXISSAME");
   glCanvas/LHCbStyle->Modified();
   glCanvas/LHCbStyle->cd();
   glCanvas/LHCbStyle->SetSelected(glCanvas/LHCbStyle);
}


==> figs/Fig1d.C <==
void Jpsipipi_stud()
{
//=========Macro generated from canvas: glCanvas/LHCbStyle/Ostap
//=========  (Fri Apr 26 13:40:09 2019) by ROOT version 6.12/06
   TCanvas *glCanvas/LHCbStyle = new TCanvas("glCanvas/LHCbStyle", "Ostap",34,57,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas/LHCbStyle->SetHighLightColor(2);
   glCanvas/LHCbStyle->Range(3.774074,-13.82716,3.959259,84.93827);
   glCanvas/LHCbStyle->SetFillColor(0);
   glCanvas/LHCbStyle->SetBorderMode(0);
   glCanvas/LHCbStyle->SetBorderSize(2);
   glCanvas/LHCbStyle->SetTickx(1);
   glCanvas/LHCbStyle->SetTicky(1);
   glCanvas/LHCbStyle->SetLeftMargin(0.14);
   glCanvas/LHCbStyle->SetRightMargin(0.05);
   glCanvas/LHCbStyle->SetTopMargin(0.05);
   glCanvas/LHCbStyle->SetBottomMargin(0.14);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   
   TH1D *frame_782481c0__7 = new TH1D("frame_782481c0__7","A RooPlot of \"``m145cPVM''-variable\"",30,3.8,3.95);
   frame_782481c0__7->SetBinContent(1,49.74612);
   frame_782481c0__7->SetMinimum(0);
   frame_782481c0__7->SetMaximum(80);
   frame_782481c0__7->SetEntries(1);
   frame_782481c0__7->SetDirectory(0);
   frame_782481c0__7->SetStats(0);
   frame_782481c0__7->SetMarkerStyle(20);
   frame_782481c0__7->SetMarkerSize(1.2);
   frame_782481c0__7->GetXaxis()->SetNdivisions(505);
   frame_782481c0__7->GetXaxis()->SetLabelFont(132);
   frame_782481c0__7->GetXaxis()->SetLabelOffset(0.015);
   frame_782481c0__7->GetXaxis()->SetLabelSize(0.0625);
   frame_782481c0__7->GetXaxis()->SetTitleSize(0.06);
   frame_782481c0__7->GetXaxis()->SetTitleFont(132);
   frame_782481c0__7->GetYaxis()->SetLabelFont(132);
   frame_782481c0__7->GetYaxis()->SetLabelSize(0.0625);
   frame_782481c0__7->GetYaxis()->SetTitleSize(0.06);
   frame_782481c0__7->GetYaxis()->SetTitleOffset(0);
   frame_782481c0__7->GetYaxis()->SetTitleFont(42);
   frame_782481c0__7->GetZaxis()->SetLabelFont(132);
   frame_782481c0__7->GetZaxis()->SetLabelSize(0.05);
   frame_782481c0__7->GetZaxis()->SetTitleSize(0.06);
   frame_782481c0__7->GetZaxis()->SetTitleFont(42);
   frame_782481c0__7->Draw("FUNC");
   
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[ps2D_2D]_fx16[57] = {
   3.795,
   3.795,
   3.8,
   3.8025,
   3.805,
   3.8075,
   3.81,
   3.8125,
   3.815,
   3.8175,
   3.82,
   3.8225,
   3.825,
   3.8275,
   3.83,
   3.835,
   3.84,
   3.845,
   3.85,
   3.855,
   3.86,
   3.865,
   3.87,
   3.875,
   3.8775,
   3.88,
   3.8825,
   3.885,
   3.8875,
   3.89,
   3.8925,
   3.895,
   3.8975,
   3.9,
   3.9025,
   3.905,
   3.9075,
   3.91,
   3.9125,
   3.915,
   3.9175,
   3.92,
   3.9225,
   3.925,
   3.9275,
   3.93,
   3.9325,
   3.935,
   3.9375,
   3.94,
   3.9425,
   3.945,
   3.9475,
   3.95,
   3.95,
   3.955,
   3.955};
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[ps2D_2D]_fy16[57] = {
   0,
   5.886825,
   5.886825,
   5.778112,
   5.688853,
   5.618119,
   5.56497,
   5.528454,
   5.507609,
   5.501467,
   5.509052,
   5.529381,
   5.561472,
   5.604334,
   5.656981,
   5.787674,
   5.94567,
   6.123162,
   6.312453,
   6.506006,
   6.696482,
   6.87678,
   7.04008,
   7.179879,
   7.239029,
   7.290029,
   7.33217,
   7.364772,
   7.387183,
   7.398778,
   7.398962,
   7.38717,
   7.362869,
   7.325559,
   7.274771,
   7.210072,
   7.131063,
   7.037378,
   6.928691,
   6.804709,
   6.665179,
   6.509883,
   6.338645,
   6.151324,
   5.94782,
   5.728073,
   5.492063,
   5.239807,
   4.971368,
   4.686844,
   4.386377,
   4.07015,
   3.738385,
   3.391345,
   3.391345,
   3.391345,
   0};
   TGraph *graph = new TGraph(57,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[ps2D_2D]_fx16,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[ps2D_2D]_fy16);
   graph->SetName("model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[ps2D_2D]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16 = new TH1F("Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16","Projection of Model2D()",100,3.779,3.971);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->SetMinimum(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->SetMaximum(8.138858);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->SetDirectory(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->SetStats(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->SetMarkerStyle(20);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->SetMarkerSize(1.2);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBps2D_2DcB16->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[ps2D_2D]16);
   
   graph->Draw("l");
   
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fx17[36] = {
   3.795,
   3.795,
   3.8,
   3.805,
   3.81,
   3.815,
   3.82,
   3.825,
   3.83,
   3.835,
   3.84,
   3.845,
   3.85,
   3.855,
   3.86,
   3.865,
   3.87,
   3.875,
   3.88,
   3.885,
   3.89,
   3.895,
   3.9,
   3.905,
   3.91,
   3.915,
   3.92,
   3.925,
   3.93,
   3.935,
   3.94,
   3.945,
   3.95,
   3.95,
   3.955,
   3.955};
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fy17[36] = {
   0,
   8.914271,
   8.914271,
   8.881293,
   8.848436,
   8.815702,
   8.783088,
   8.750595,
   8.718222,
   8.685969,
   8.653835,
   8.62182,
   8.589924,
   8.558146,
   8.526485,
   8.494941,
   8.463514,
   8.432203,
   8.401008,
   8.369929,
   8.338964,
   8.308114,
   8.277378,
   8.246756,
   8.216247,
   8.185851,
   8.155567,
   8.125396,
   8.095336,
   8.065387,
   8.035549,
   8.005821,
   7.976204,
   7.976204,
   7.976204,
   0};
   graph = new TGraph(36,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fx17,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]_fy17);
   graph->SetName("model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17 = new TH1F("Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17","Projection of Model2D()",100,3.779,3.971);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->SetMinimum(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->SetMaximum(9.805698);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->SetDirectory(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->SetStats(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->SetMarkerStyle(20);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->SetMarkerSize(1.2);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSB_pdfcB17->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SB_pdf]17);
   
   graph->Draw("l");
   
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fx18[106] = {
   3.795,
   3.795,
   3.8,
   3.805,
   3.81,
   3.815,
   3.82,
   3.825,
   3.83,
   3.835,
   3.84,
   3.845,
   3.85,
   3.855,
   3.8575,
   3.85875,
   3.86,
   3.86125,
   3.8625,
   3.863125,
   3.86375,
   3.864375,
   3.864687,
   3.865,
   3.865312,
   3.865625,
   3.865937,
   3.86625,
   3.866406,
   3.866562,
   3.866719,
   3.866875,
   3.867188,
   3.8675,
   3.867812,
   3.868125,
   3.868437,
   3.86875,
   3.869375,
   3.869687,
   3.87,
   3.870312,
   3.870625,
   3.870781,
   3.870938,
   3.871094,
   3.87125,
   3.871406,
   3.871563,
   3.871719,
   3.871875,
   3.872031,
   3.872187,
   3.872344,
   3.8725,
   3.872656,
   3.872813,
   3.872969,
   3.873125,
   3.873281,
   3.873438,
   3.873594,
   3.87375,
   3.874062,
   3.874375,
   3.874688,
   3.875,
   3.875625,
   3.875938,
   3.87625,
   3.876562,
   3.876875,
   3.877187,
   3.877344,
   3.8775,
   3.877813,
   3.878125,
   3.878437,
   3.87875,
   3.879062,
   3.879375,
   3.879688,
   3.88,
   3.880625,
   3.88125,
   3.881875,
   3.8825,
   3.88375,
   3.885,
   3.8875,
   3.89,
   3.895,
   3.9,
   3.905,
   3.91,
   3.915,
   3.92,
   3.925,
   3.93,
   3.935,
   3.94,
   3.945,
   3.95,
   3.95,
   3.955,
   3.955};
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fy18[106] = {
   0,
   0.000208574,
   0.000208574,
   0.0002474952,
   0.0002976525,
   0.00036365,
   0.0004526508,
   0.0005762569,
   0.0007541953,
   0.00102207,
   0.001449152,
   0.002184065,
   0.003591022,
   0.006752364,
   0.01000657,
   0.01252484,
   0.01605315,
   0.02118787,
   0.02902503,
   0.03456632,
   0.04174742,
   0.05125875,
   0.05720535,
   0.06418603,
   0.07244699,
   0.08231063,
   0.09420533,
   0.1087094,
   0.1171774,
   0.1266177,
   0.1371804,
   0.1490176,
   0.175066,
   0.2036535,
   0.2345889,
   0.2675771,
   0.302215,
   0.3379939,
   0.4104609,
   0.4456991,
   0.4792228,
   0.5102216,
   0.5379055,
   0.5502711,
   0.5615376,
   0.5716266,
   0.5804669,
   0.5879953,
   0.5941577,
   0.5989093,
   0.6022153,
   0.6040514,
   0.6044042,
   0.6032711,
   0.6006603,
   0.5965911,
   0.5910934,
   0.5842071,
   0.5759821,
   0.5664774,
   0.5557604,
   0.5439062,
   0.5309968,
   0.502368,
   0.4706279,
   0.4365753,
   0.4010203,
   0.328517,
   0.2929828,
   0.2587332,
   0.2262497,
   0.1959068,
   0.1679719,
   0.155124,
   0.1433213,
   0.1225128,
   0.104917,
   0.090009,
   0.07735418,
   0.06659205,
   0.05742292,
   0.04959713,
   0.04290627,
   0.03226031,
   0.02440141,
   0.01856321,
   0.01419982,
   0.008440033,
   0.005115723,
   0.001982147,
   0.0008180156,
   0.0001633539,
   3.882585e-05,
   1.061623e-05,
   3.257279e-06,
   1.100537e-06,
   4.035525e-07,
   1.587644e-07,
   6.639828e-08,
   2.929844e-08,
   1.355555e-08,
   6.54214e-09,
   3.279055e-09,
   3.279055e-09,
   3.279055e-09,
   0};
   graph = new TGraph(106,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fx18,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]_fy18);
   graph->SetName("model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18 = new TH1F("Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18","Projection of Model2D()",106,3.779,3.971);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->SetMinimum(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->SetMaximum(0.6648446);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->SetDirectory(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->SetStats(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->SetMarkerStyle(20);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->SetMarkerSize(1.2);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBBS_pdfcB18->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[BS_pdf]18);
   
   graph->Draw("l");
   
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fx19[106] = {
   3.795,
   3.795,
   3.8,
   3.805,
   3.81,
   3.815,
   3.82,
   3.825,
   3.83,
   3.835,
   3.84,
   3.845,
   3.85,
   3.855,
   3.8575,
   3.85875,
   3.86,
   3.86125,
   3.8625,
   3.863125,
   3.86375,
   3.864375,
   3.864687,
   3.865,
   3.865312,
   3.865625,
   3.865937,
   3.86625,
   3.866406,
   3.866562,
   3.866719,
   3.866875,
   3.867188,
   3.8675,
   3.867812,
   3.868125,
   3.868437,
   3.86875,
   3.869375,
   3.869687,
   3.87,
   3.870312,
   3.870625,
   3.870781,
   3.870938,
   3.871094,
   3.87125,
   3.871406,
   3.871563,
   3.871719,
   3.871875,
   3.872031,
   3.872187,
   3.872344,
   3.8725,
   3.872656,
   3.872813,
   3.872969,
   3.873125,
   3.873281,
   3.873438,
   3.873594,
   3.87375,
   3.874062,
   3.874375,
   3.874688,
   3.875,
   3.875625,
   3.875938,
   3.87625,
   3.876562,
   3.876875,
   3.877187,
   3.877344,
   3.8775,
   3.877813,
   3.878125,
   3.878437,
   3.87875,
   3.879062,
   3.879375,
   3.879688,
   3.88,
   3.880625,
   3.88125,
   3.881875,
   3.8825,
   3.88375,
   3.885,
   3.8875,
   3.89,
   3.895,
   3.9,
   3.905,
   3.91,
   3.915,
   3.92,
   3.925,
   3.93,
   3.935,
   3.94,
   3.945,
   3.95,
   3.95,
   3.955,
   3.955};
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fy19[106] = {
   0,
   0.01070245,
   0.01070245,
   0.0126996,
   0.01527329,
   0.01865979,
   0.02322664,
   0.02956918,
   0.03869964,
   0.05244494,
   0.07435962,
   0.1120698,
   0.1842643,
   0.3464806,
   0.5134621,
   0.6426806,
   0.8237273,
   1.087203,
   1.489347,
   1.773684,
   2.142164,
   2.630214,
   2.935349,
   3.293545,
   3.717436,
   4.223564,
   4.83391,
   5.57815,
   6.012664,
   6.497071,
   7.039071,
   7.646466,
   8.983075,
   10.44997,
   12.03734,
   13.73005,
   15.50741,
   17.34331,
   21.06177,
   22.86993,
   24.59012,
   26.18074,
   27.60127,
   28.23578,
   28.8139,
   29.33159,
   29.7852,
   30.17151,
   30.48771,
   30.73153,
   30.90117,
   30.99539,
   31.01349,
   30.95534,
   30.82138,
   30.61258,
   30.33048,
   29.97712,
   29.55508,
   29.06737,
   28.51745,
   27.90918,
   27.24677,
   25.77775,
   24.14909,
   22.40177,
   20.57735,
   16.85703,
   15.03368,
   13.27625,
   11.60944,
   10.05247,
   8.619059,
   7.959798,
   7.354173,
   6.286437,
   5.383554,
   4.618586,
   3.969236,
   3.417004,
   2.946513,
   2.544953,
   2.201628,
   1.655357,
   1.252097,
   0.9525248,
   0.7286281,
   0.4330791,
   0.2625005,
   0.1017089,
   0.04197442,
   0.008382098,
   0.001992251,
   0.0005447454,
   0.0001671391,
   5.647129e-05,
   2.070728e-05,
   8.146595e-06,
   3.407061e-06,
   1.503376e-06,
   6.955691e-07,
   3.356935e-07,
   1.682565e-07,
   1.682565e-07,
   1.682565e-07,
   0};
   graph = new TGraph(106,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fx19,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]_fy19);
   graph->SetName("model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19 = new TH1F("Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19","Projection of Model2D()",106,3.779,3.971);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->SetMinimum(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->SetMaximum(34.11484);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->SetDirectory(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->SetStats(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->SetMarkerStyle(20);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->SetMarkerSize(1.2);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB_CompoBSS_pdfcB19->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_Comp[SS_pdf]19);
   
   graph->Draw("l");
   
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_fx20[100] = {
   3.795,
   3.795,
   3.8,
   3.805,
   3.81,
   3.815,
   3.82,
   3.825,
   3.83,
   3.835,
   3.84,
   3.845,
   3.85,
   3.855,
   3.8575,
   3.86,
   3.86125,
   3.8625,
   3.863125,
   3.86375,
   3.864375,
   3.865,
   3.865312,
   3.865625,
   3.865937,
   3.86625,
   3.866562,
   3.866719,
   3.866875,
   3.867188,
   3.8675,
   3.867812,
   3.868125,
   3.868437,
   3.86875,
   3.869375,
   3.869687,
   3.87,
   3.870312,
   3.870625,
   3.870938,
   3.871094,
   3.87125,
   3.871406,
   3.871563,
   3.871719,
   3.871875,
   3.872031,
   3.872187,
   3.872344,
   3.8725,
   3.872656,
   3.872813,
   3.872969,
   3.873125,
   3.873281,
   3.873438,
   3.87375,
   3.874062,
   3.874375,
   3.874688,
   3.875,
   3.875625,
   3.875938,
   3.87625,
   3.876562,
   3.876875,
   3.877187,
   3.8775,
   3.877813,
   3.878125,
   3.878437,
   3.87875,
   3.879062,
   3.879375,
   3.879688,
   3.88,
   3.880625,
   3.88125,
   3.881875,
   3.8825,
   3.88375,
   3.885,
   3.8875,
   3.89,
   3.895,
   3.9,
   3.905,
   3.91,
   3.915,
   3.92,
   3.925,
   3.93,
   3.935,
   3.94,
   3.945,
   3.95,
   3.95,
   3.955,
   3.955};
   Double_t model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_fy20[100] = {
   0,
   14.81201,
   14.81201,
   14.58309,
   14.42898,
   14.34233,
   14.31582,
   14.34221,
   14.41466,
   14.52711,
   14.67531,
   14.85924,
   15.09023,
   15.41738,
   15.66785,
   16.06275,
   16.36976,
   16.81741,
   17.12581,
   17.51977,
   18.03539,
   18.72945,
   19.17041,
   19.69514,
   20.32605,
   21.09339,
   22.03875,
   22.59554,
   23.21899,
   24.59002,
   26.0938,
   27.72033,
   29.45417,
   31.27422,
   33.15388,
   36.96049,
   38.8116,
   40.57293,
   42.20209,
   43.65774,
   44.90134,
   45.43276,
   45.89883,
   46.29624,
   46.62218,
   46.87428,
   47.05074,
   47.15028,
   47.1722,
   47.11636,
   46.98319,
   46.77371,
   46.48947,
   46.13256,
   45.7056,
   45.21166,
   44.65428,
   43.36526,
   41.87393,
   40.21973,
   38.44445,
   36.59045,
   32.80923,
   30.95598,
   29.1698,
   27.47589,
   25.89384,
   24.43764,
   23.15311,
   22.06946,
   21.15373,
   20.37849,
   19.72098,
   19.16235,
   18.68692,
   18.28163,
   17.93557,
   17.38616,
   16.98198,
   16.68293,
   16.46045,
   16.16891,
   16.00232,
   15.84531,
   15.78053,
   15.70383,
   15.60497,
   15.45738,
   15.2538,
   14.99062,
   14.66547,
   14.27673,
   13.82341,
   13.3052,
   12.72239,
   12.07597,
   11.36755,
   11.36755,
   11.36755,
   0};
   graph = new TGraph(100,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_fx20,model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]_fy20);
   graph->SetName("model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20 = new TH1F("Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20","Projection of Model2D()",100,3.779,3.971);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->SetMinimum(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->SetMaximum(51.88942);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->SetDirectory(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->SetStats(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->SetMarkerStyle(20);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->SetMarkerSize(1.2);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetYaxis()->SetTitleOffset(0);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBmlamcoRaux_rng1cB_NormoBm145cPVMcOmlamccB20->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[mlamc|aux_rng1]_Norm[m145cPVM,mlamc]20);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux_rng1]_fx3004[30] = {
   3.8025,
   3.8075,
   3.8125,
   3.8175,
   3.8225,
   3.8275,
   3.8325,
   3.8375,
   3.8425,
   3.8475,
   3.8525,
   3.8575,
   3.8625,
   3.8675,
   3.8725,
   3.8775,
   3.8825,
   3.8875,
   3.8925,
   3.8975,
   3.9025,
   3.9075,
   3.9125,
   3.9175,
   3.9225,
   3.9275,
   3.9325,
   3.9375,
   3.9425,
   3.9475};
   Double_t h_ds_1000_CutRange[aux_rng1]_fy3004[30] = {
   14,
   15,
   19,
   18,
   20,
   20,
   11,
   10,
   11,
   9,
   15,
   13,
   21,
   26,
   40,
   30,
   18,
   16,
   21,
   18,
   15,
   10,
   19,
   18,
   11,
   14,
   8,
   16,
   17,
   10};
   Double_t h_ds_1000_CutRange[aux_rng1]_felx3004[30] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[aux_rng1]_fely3004[30] = {
   3.6965,
   3.82938,
   4.320219,
   4.202887,
   4.434448,
   4.434448,
   3.265579,
   3.108694,
   3.265579,
   2.943461,
   3.82938,
   3.558662,
   4.545807,
   5.066015,
   6.298,
   5.446522,
   4.202887,
   3.957801,
   4.545807,
   4.202887,
   3.82938,
   3.108694,
   4.320219,
   4.202887,
   3.265579,
   3.6965,
   2.768386,
   3.957801,
   4.082184,
   3.108694};
   Double_t h_ds_1000_CutRange[aux_rng1]_fehx3004[30] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[aux_rng1]_fehy3004[30] = {
   4.830381,
   4.958738,
   5.435196,
   5.321007,
   5.546519,
   5.546519,
   4.416521,
   4.26695,
   4.416521,
   4.110204,
   4.958738,
   4.697573,
   5.655182,
   6.164324,
   7.377261,
   6.538046,
   5.321007,
   5.083066,
   5.655182,
   5.321007,
   4.958738,
   4.26695,
   5.435196,
   5.321007,
   4.416521,
   4.830381,
   3.945142,
   5.083066,
   5.203719,
   4.26695};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1000_CutRange[aux_rng1]_fx3004,h_ds_1000_CutRange[aux_rng1]_fy3004,h_ds_1000_CutRange[aux_rng1]_felx3004,h_ds_1000_CutRange[aux_rng1]_fehx3004,h_ds_1000_CutRange[aux_rng1]_fely3004,h_ds_1000_CutRange[aux_rng1]_fehy3004);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__m145cPVM");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux_rng1cB3004 = new TH1F("Graph_h_ds_1000_CutRangeoBaux_rng1cB3004","Histogram of ds_1000_plot__m145cPVM",100,3.785,3.965);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->SetMinimum(1.017049);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->SetMaximum(51.59183);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetYaxis()->SetTitleOffset(0);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]3004);
   
   grae->Draw("p");
   
   TH1D *frame_782481c0__8 = new TH1D("frame_782481c0__8","A RooPlot of \"``m145cPVM''-variable\"",30,3.8,3.95);
   frame_782481c0__8->SetBinContent(1,49.74612);
   frame_782481c0__8->SetMinimum(0);
   frame_782481c0__8->SetMaximum(80);
   frame_782481c0__8->SetEntries(1);
   frame_782481c0__8->SetDirectory(0);
   frame_782481c0__8->SetStats(0);
   frame_782481c0__8->SetMarkerStyle(20);
   frame_782481c0__8->SetMarkerSize(1.2);
   frame_782481c0__8->GetXaxis()->SetNdivisions(505);
   frame_782481c0__8->GetXaxis()->SetLabelFont(132);
   frame_782481c0__8->GetXaxis()->SetLabelOffset(0.015);
   frame_782481c0__8->GetXaxis()->SetLabelSize(0.0625);
   frame_782481c0__8->GetXaxis()->SetTitleSize(0.06);
   frame_782481c0__8->GetXaxis()->SetTitleFont(132);
   frame_782481c0__8->GetYaxis()->SetLabelFont(132);
   frame_782481c0__8->GetYaxis()->SetLabelSize(0.0625);
   frame_782481c0__8->GetYaxis()->SetTitleSize(0.06);
   frame_782481c0__8->GetYaxis()->SetTitleOffset(0);
   frame_782481c0__8->GetYaxis()->SetTitleFont(42);
   frame_782481c0__8->GetZaxis()->SetLabelFont(132);
   frame_782481c0__8->GetZaxis()->SetLabelSize(0.05);
   frame_782481c0__8->GetZaxis()->SetTitleSize(0.06);
   frame_782481c0__8->GetZaxis()->SetTitleFont(42);
   frame_782481c0__8->Draw("AXISSAME");
   glCanvas/LHCbStyle->Modified();
   glCanvas/LHCbStyle->cd();
   glCanvas/LHCbStyle->SetSelected(glCanvas/LHCbStyle);
}


==> figs/Fig2.C <==
void Lst_stud()
{
//=========Macro generated from canvas: glCanvas/LHCbStyle/Ostap
//=========  (Sun Jun  2 18:04:44 2019) by ROOT version 6.12/06
   TCanvas *glCanvas/LHCbStyle = new TCanvas("glCanvas/LHCbStyle", "Ostap",34,57,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas/LHCbStyle->SetHighLightColor(2);
   glCanvas/LHCbStyle->Range(1.374691,-11.2155,1.769753,42.69555);
   glCanvas/LHCbStyle->SetFillColor(0);
   glCanvas/LHCbStyle->SetBorderMode(0);
   glCanvas/LHCbStyle->SetBorderSize(2);
   glCanvas/LHCbStyle->SetTickx(1);
   glCanvas/LHCbStyle->SetTicky(1);
   glCanvas/LHCbStyle->SetLeftMargin(0.14);
   glCanvas/LHCbStyle->SetRightMargin(0.05);
   glCanvas/LHCbStyle->SetTopMargin(0.05);
   glCanvas/LHCbStyle->SetBottomMargin(0.14);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   
   TH1D *frame_1a8d2cb0__1 = new TH1D("frame_1a8d2cb0__1","A RooPlot of \"``m23cPVM''-variable\"",16,1.43,1.75);
   frame_1a8d2cb0__1->SetBinContent(1,29.44217);
   frame_1a8d2cb0__1->SetMinimum(-3.667949);
   frame_1a8d2cb0__1->SetMaximum(40);
   frame_1a8d2cb0__1->SetEntries(2);
   frame_1a8d2cb0__1->SetDirectory(0);
   frame_1a8d2cb0__1->SetStats(0);
   frame_1a8d2cb0__1->SetMarkerStyle(20);
   frame_1a8d2cb0__1->SetMarkerSize(1.2);
   frame_1a8d2cb0__1->GetXaxis()->SetNdivisions(505);
   frame_1a8d2cb0__1->GetXaxis()->SetLabelFont(132);
   frame_1a8d2cb0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_1a8d2cb0__1->GetXaxis()->SetLabelSize(0.05);
   frame_1a8d2cb0__1->GetXaxis()->SetTitleSize(0.06);
   frame_1a8d2cb0__1->GetXaxis()->SetTitleFont(132);
   frame_1a8d2cb0__1->GetYaxis()->SetLabelFont(132);
   frame_1a8d2cb0__1->GetYaxis()->SetLabelSize(0.05);
   frame_1a8d2cb0__1->GetYaxis()->SetTitleSize(0.06);
   frame_1a8d2cb0__1->GetYaxis()->SetTitleOffset(0);
   frame_1a8d2cb0__1->GetYaxis()->SetTitleFont(42);
   frame_1a8d2cb0__1->GetZaxis()->SetLabelFont(132);
   frame_1a8d2cb0__1->GetZaxis()->SetLabelSize(0.05);
   frame_1a8d2cb0__1->GetZaxis()->SetTitleSize(0.06);
   frame_1a8d2cb0__1->GetZaxis()->SetTitleFont(42);
   frame_1a8d2cb0__1->Draw("FUNC");
   
   Double_t lambda_Norm[m23cPVM]_Comp[pspol_NR1y]_fx1[74] = {
   1.41,
   1.41,
   1.43,
   1.43125,
   1.431875,
   1.4325,
   1.433125,
   1.43375,
   1.434375,
   1.435,
   1.43625,
   1.4375,
   1.43875,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.4525,
   1.455,
   1.46,
   1.465,
   1.47,
   1.475,
   1.48,
   1.485,
   1.49,
   1.495,
   1.5,
   1.505,
   1.51,
   1.52,
   1.53,
   1.54,
   1.55,
   1.56,
   1.57,
   1.58,
   1.59,
   1.6,
   1.61,
   1.62,
   1.63,
   1.64,
   1.65,
   1.66,
   1.67,
   1.68,
   1.69,
   1.7,
   1.705,
   1.71,
   1.715,
   1.72,
   1.725,
   1.73,
   1.7325,
   1.735,
   1.7375,
   1.74,
   1.74125,
   1.7425,
   1.74375,
   1.745,
   1.745625,
   1.74625,
   1.746875,
   1.7475,
   1.748125,
   1.74875,
   1.75,
   1.75,
   1.77,
   1.77};
   Double_t lambda_Norm[m23cPVM]_Comp[pspol_NR1y]_fy1[74] = {
   0,
   0,
   0,
   0,
   0,
   0.1785797,
   0.2604863,
   0.3218562,
   0.3729695,
   0.4176101,
   0.4942826,
   0.5597743,
   0.6176556,
   0.6699054,
   0.7620439,
   0.8421374,
   0.9133791,
   0.9777235,
   1.036473,
   1.090547,
   1.187231,
   1.27157,
   1.345986,
   1.412145,
   1.47125,
   1.524208,
   1.571724,
   1.614359,
   1.652567,
   1.686726,
   1.717149,
   1.76782,
   1.806297,
   1.833875,
   1.851552,
   1.860113,
   1.860173,
   1.852218,
   1.83662,
   1.813655,
   1.783512,
   1.746291,
   1.702,
   1.650547,
   1.591723,
   1.525167,
   1.450321,
   1.366349,
   1.271992,
   1.165314,
   1.106445,
   1.043175,
   0.9747292,
   0.9000154,
   0.8174116,
   0.724329,
   0.6725541,
   0.6161585,
   0.5537489,
   0.4830187,
   0.4433154,
   0.3995966,
   0.3503657,
   0.2928599,
   0.2593213,
   0.2207079,
   0.173668,
   0.1076735,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(74,lambda_Norm[m23cPVM]_Comp[pspol_NR1y]_fx1,lambda_Norm[m23cPVM]_Comp[pspol_NR1y]_fy1);
   graph->SetName("lambda_Norm[m23cPVM]_Comp[pspol_NR1y]");
   graph->SetTitle("Projection of model(lambda)");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1 = new TH1F("Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1","Projection of model(lambda)",100,1.374,1.806);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->SetMinimum(0);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->SetMaximum(2.046191);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->SetDirectory(0);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->SetStats(0);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->SetMarkerStyle(20);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->SetMarkerSize(1.2);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetXaxis()->SetNdivisions(505);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetXaxis()->SetLabelFont(132);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetXaxis()->SetLabelSize(0.05);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetXaxis()->SetTitleSize(0.06);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetXaxis()->SetTitleFont(132);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetYaxis()->SetLabelFont(132);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetYaxis()->SetLabelSize(0.05);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetYaxis()->SetTitleSize(0.06);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetYaxis()->SetTitleOffset(0);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetYaxis()->SetTitleFont(42);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetZaxis()->SetLabelFont(132);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetZaxis()->SetLabelSize(0.05);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetZaxis()->SetTitleSize(0.06);
   Graph_lambda_NormoBm23cPVMcB_CompoBpspol_NR1ycB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_lambda_Norm[m23cPVM]_Comp[pspol_NR1y]1);
   
   graph->Draw("l");
   
   Double_t lambda_Norm[m23cPVM]_Comp[rbw_lambda]_fx2[107] = {
   1.41,
   1.41,
   1.43,
   1.45,
   1.46,
   1.465,
   1.47,
   1.475,
   1.48,
   1.4825,
   1.485,
   1.4875,
   1.49,
   1.4925,
   1.49375,
   1.495,
   1.49625,
   1.4975,
   1.49875,
   1.5,
   1.50125,
   1.501875,
   1.5025,
   1.503125,
   1.50375,
   1.504375,
   1.505,
   1.505625,
   1.50625,
   1.506875,
   1.5075,
   1.508125,
   1.50875,
   1.509375,
   1.51,
   1.510625,
   1.51125,
   1.511875,
   1.5125,
   1.513125,
   1.51375,
   1.515,
   1.515625,
   1.51625,
   1.516875,
   1.5175,
   1.518125,
   1.51875,
   1.519375,
   1.52,
   1.520625,
   1.52125,
   1.521875,
   1.5225,
   1.523125,
   1.52375,
   1.524375,
   1.525,
   1.525625,
   1.52625,
   1.526875,
   1.5275,
   1.528125,
   1.52875,
   1.529375,
   1.53,
   1.530625,
   1.53125,
   1.531875,
   1.5325,
   1.533125,
   1.53375,
   1.534375,
   1.535,
   1.535625,
   1.53625,
   1.5375,
   1.53875,
   1.54,
   1.54125,
   1.5425,
   1.54375,
   1.545,
   1.54625,
   1.5475,
   1.55,
   1.5525,
   1.555,
   1.5575,
   1.56,
   1.565,
   1.57,
   1.575,
   1.58,
   1.59,
   1.6,
   1.61,
   1.63,
   1.65,
   1.67,
   1.69,
   1.71,
   1.73,
   1.75,
   1.75,
   1.77,
   1.77};
   Double_t lambda_Norm[m23cPVM]_Comp[rbw_lambda]_fy2[107] = {
   0,
   0,
   0,
   0.03758956,
   0.09597641,
   0.143838,
   0.2117404,
   0.3098177,
   0.4551507,
   0.5541959,
   0.6780215,
   0.8346706,
   1.035543,
   1.297134,
   1.45791,
   1.643861,
   1.860043,
   2.11275,
   2.409871,
   2.761351,
   3.179785,
   3.418958,
   3.681194,
   3.969189,
   4.285984,
   4.635005,
   5.020105,
   5.445599,
   5.9163,
   6.43754,
   7.015162,
   7.655487,
   8.365215,
   9.151246,
   10.02037,
   10.97881,
   12.03146,
   13.18094,
   14.42622,
   15.76088,
   17.17112,
   20.11382,
   21.56497,
   22.92915,
   24.14069,
   25.13244,
   25.84424,
   26.23203,
   26.27513,
   25.97952,
   25.37614,
   24.5149,
   23.45623,
   22.26269,
   20.99227,
   19.69419,
   18.40716,
   17.15949,
   15.97025,
   14.85098,
   13.80743,
   12.84118,
   11.9509,
   11.13342,
   10.38445,
   9.699127,
   9.072412,
   8.499301,
   7.974994,
   7.494982,
   7.055091,
   6.651495,
   6.280716,
   5.939608,
   5.625337,
   5.335355,
   4.819344,
   4.375978,
   3.99272,
   3.659477,
   3.368094,
   3.111951,
   2.885645,
   2.684746,
   2.505598,
   2.200926,
   1.952853,
   1.748059,
   1.576904,
   1.432284,
   1.202634,
   1.029834,
   0.8961198,
   0.790207,
   0.6343456,
   0.5262636,
   0.4476013,
   0.3418479,
   0.2747675,
   0.2288033,
   0.1955035,
   0.1703441,
   0.1507036,
   0.1349658,
   0.1349658,
   0.1349658,
   0};
   graph = new TGraph(107,lambda_Norm[m23cPVM]_Comp[rbw_lambda]_fx2,lambda_Norm[m23cPVM]_Comp[rbw_lambda]_fy2);
   graph->SetName("lambda_Norm[m23cPVM]_Comp[rbw_lambda]");
   graph->SetTitle("Projection of model(lambda)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2 = new TH1F("Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2","Projection of model(lambda)",107,1.374,1.806);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->SetMinimum(0);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->SetMaximum(28.90265);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->SetDirectory(0);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->SetStats(0);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->SetMarkerStyle(20);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->SetMarkerSize(1.2);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetXaxis()->SetNdivisions(505);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetXaxis()->SetLabelFont(132);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetXaxis()->SetLabelSize(0.05);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetXaxis()->SetTitleSize(0.06);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetXaxis()->SetTitleFont(132);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetYaxis()->SetLabelFont(132);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetYaxis()->SetLabelSize(0.05);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetYaxis()->SetTitleSize(0.06);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetYaxis()->SetTitleOffset(0);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetYaxis()->SetTitleFont(42);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetZaxis()->SetLabelFont(132);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetZaxis()->SetLabelSize(0.05);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetZaxis()->SetTitleSize(0.06);
   Graph_lambda_NormoBm23cPVMcB_CompoBrbw_lambdacB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_lambda_Norm[m23cPVM]_Comp[rbw_lambda]2);
   
   graph->Draw("l");
   
   Double_t lambda_Norm[m23cPVM]_fx3[117] = {
   1.41,
   1.41,
   1.43,
   1.43125,
   1.431875,
   1.4325,
   1.43375,
   1.435,
   1.4375,
   1.44,
   1.445,
   1.45,
   1.47,
   1.475,
   1.48,
   1.485,
   1.4875,
   1.49,
   1.4925,
   1.49375,
   1.495,
   1.49625,
   1.4975,
   1.49875,
   1.5,
   1.50125,
   1.5025,
   1.503125,
   1.50375,
   1.504375,
   1.505,
   1.505625,
   1.50625,
   1.506875,
   1.5075,
   1.508125,
   1.50875,
   1.509375,
   1.51,
   1.510625,
   1.51125,
   1.511875,
   1.5125,
   1.513125,
   1.51375,
   1.515,
   1.515625,
   1.51625,
   1.516875,
   1.5175,
   1.518125,
   1.51875,
   1.519375,
   1.52,
   1.520625,
   1.52125,
   1.521875,
   1.5225,
   1.523125,
   1.52375,
   1.524375,
   1.525,
   1.525625,
   1.52625,
   1.526875,
   1.5275,
   1.528125,
   1.52875,
   1.529375,
   1.53,
   1.530625,
   1.53125,
   1.531875,
   1.5325,
   1.533125,
   1.53375,
   1.534375,
   1.535,
   1.535625,
   1.53625,
   1.5375,
   1.53875,
   1.54,
   1.54125,
   1.5425,
   1.54375,
   1.545,
   1.5475,
   1.55,
   1.5525,
   1.555,
   1.5575,
   1.56,
   1.565,
   1.57,
   1.575,
   1.58,
   1.59,
   1.61,
   1.63,
   1.65,
   1.67,
   1.69,
   1.71,
   1.72,
   1.73,
   1.735,
   1.74,
   1.745,
   1.74625,
   1.7475,
   1.748125,
   1.74875,
   1.75,
   1.75,
   1.77,
   1.77};
   Double_t lambda_Norm[m23cPVM]_fy3[117] = {
   0,
   0,
   0,
   0,
   0,
   0.1787162,
   0.3226823,
   0.4194769,
   0.5645933,
   0.6787771,
   0.8626101,
   1.015313,
   1.557727,
   1.721963,
   1.9264,
   2.202229,
   2.383279,
   2.607267,
   2.890755,
   3.062041,
   3.25822,
   3.484353,
   3.746741,
   4.05328,
   4.413918,
   4.841259,
   5.351326,
   5.643559,
   5.964532,
   6.317671,
   6.70683,
   7.136326,
   7.610971,
   8.136097,
   8.717549,
   9.361647,
   10.07509,
   10.86479,
   11.73752,
   12.69951,
   13.75566,
   14.9086,
   16.15727,
   17.49527,
   18.90879,
   21.85792,
   23.31221,
   24.67948,
   25.89406,
   26.88879,
   27.60353,
   27.99422,
   28.04016,
   27.74734,
   27.14671,
   26.28817,
   25.23215,
   24.04122,
   22.77336,
   21.47779,
   20.19323,
   18.94798,
   17.76112,
   16.64418,
   15.60293,
   14.63892,
   13.75085,
   12.93553,
   12.18867,
   11.50542,
   10.88074,
   10.30962,
   9.787258,
   9.309152,
   8.871125,
   8.469351,
   8.100354,
   7.760988,
   7.448418,
   7.160096,
   6.647287,
   6.206965,
   5.826595,
   5.496085,
   5.207283,
   4.953568,
   4.729543,
   4.353613,
   4.052478,
   3.807374,
   3.604989,
   3.435695,
   3.292397,
   3.063807,
   2.890007,
   2.753292,
   2.642425,
   2.470965,
   2.231114,
   2.043848,
   1.86649,
   1.679124,
   1.467495,
   1.213519,
   1.059968,
   0.8750326,
   0.7626101,
   0.6254411,
   0.4314587,
   0.3583811,
   0.2444328,
   0.1363067,
   0.135857,
   0.1349658,
   0.1349658,
   0.1349658,
   0};
   graph = new TGraph(117,lambda_Norm[m23cPVM]_fx3,lambda_Norm[m23cPVM]_fy3);
   graph->SetName("lambda_Norm[m23cPVM]");
   graph->SetTitle("Projection of model(lambda)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_lambda_NormoBm23cPVMcB3 = new TH1F("Graph_lambda_NormoBm23cPVMcB3","Projection of model(lambda)",117,1.374,1.806);
   Graph_lambda_NormoBm23cPVMcB3->SetMinimum(0);
   Graph_lambda_NormoBm23cPVMcB3->SetMaximum(30.84418);
   Graph_lambda_NormoBm23cPVMcB3->SetDirectory(0);
   Graph_lambda_NormoBm23cPVMcB3->SetStats(0);
   Graph_lambda_NormoBm23cPVMcB3->SetMarkerStyle(20);
   Graph_lambda_NormoBm23cPVMcB3->SetMarkerSize(1.2);
   Graph_lambda_NormoBm23cPVMcB3->GetXaxis()->SetNdivisions(505);
   Graph_lambda_NormoBm23cPVMcB3->GetXaxis()->SetLabelFont(132);
   Graph_lambda_NormoBm23cPVMcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_lambda_NormoBm23cPVMcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_lambda_NormoBm23cPVMcB3->GetXaxis()->SetTitleSize(0.06);
   Graph_lambda_NormoBm23cPVMcB3->GetXaxis()->SetTitleFont(132);
   Graph_lambda_NormoBm23cPVMcB3->GetYaxis()->SetLabelFont(132);
   Graph_lambda_NormoBm23cPVMcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_lambda_NormoBm23cPVMcB3->GetYaxis()->SetTitleSize(0.06);
   Graph_lambda_NormoBm23cPVMcB3->GetYaxis()->SetTitleOffset(0);
   Graph_lambda_NormoBm23cPVMcB3->GetYaxis()->SetTitleFont(42);
   Graph_lambda_NormoBm23cPVMcB3->GetZaxis()->SetLabelFont(132);
   Graph_lambda_NormoBm23cPVMcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_lambda_NormoBm23cPVMcB3->GetZaxis()->SetTitleSize(0.06);
   Graph_lambda_NormoBm23cPVMcB3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_lambda_Norm[m23cPVM]3);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_fx3001[16] = {
   1.44,
   1.46,
   1.48,
   1.5,
   1.52,
   1.54,
   1.56,
   1.58,
   1.6,
   1.62,
   1.64,
   1.66,
   1.68,
   1.7,
   1.72,
   1.74};
   Double_t h_ds_1010_fy3001[16] = {
   0.5129476,
   2.107968,
   -0.5171412,
   5.344267,
   21.24001,
   5.677386,
   4.930881,
   4.532707,
   4.204749,
   0.6284731,
   0.3267509,
   2.72544,
   -0.08054324,
   2.007495,
   3.16256,
   -0.834694};
   Double_t h_ds_1010_felx3001[16] = {
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01};
   Double_t h_ds_1010_fely3001[16] = {
   1.147364,
   2.313409,
   1.708808,
   2.911635,
   5.374037,
   3.072736,
   2.767537,
   3.116002,
   2.990221,
   2.090934,
   2.052317,
   2.252194,
   1.380212,
   2.156525,
   2.014105,
   0.3000287};
   Double_t h_ds_1010_fehx3001[16] = {
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01};
   Double_t h_ds_1010_fehy3001[16] = {
   1.147364,
   2.313409,
   1.708808,
   2.911635,
   5.374037,
   3.072736,
   2.767537,
   3.116002,
   2.990221,
   2.090934,
   2.052317,
   2.252194,
   1.380212,
   2.156525,
   2.014105,
   0.3000287};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(16,h_ds_1010_fx3001,h_ds_1010_fy3001,h_ds_1010_felx3001,h_ds_1010_fehx3001,h_ds_1010_fely3001,h_ds_1010_fehy3001);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__m23cPVM");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_10103001 = new TH1F("Graph_h_ds_10103001","Histogram of ds_1010_plot__m23cPVM",100,1.398,1.782);
   Graph_h_ds_10103001->SetMinimum(-5.109948);
   Graph_h_ds_10103001->SetMaximum(29.49804);
   Graph_h_ds_10103001->SetDirectory(0);
   Graph_h_ds_10103001->SetStats(0);
   Graph_h_ds_10103001->SetMarkerStyle(20);
   Graph_h_ds_10103001->SetMarkerSize(1.2);
   Graph_h_ds_10103001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10103001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10103001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10103001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10103001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10103001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103001->GetYaxis()->SetTitleOffset(0);
   Graph_h_ds_10103001->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10103001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10103001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10103001);
   
   grae->Draw("p");
   
   TH1D *frame_1a8d2cb0__2 = new TH1D("frame_1a8d2cb0__2","A RooPlot of \"``m23cPVM''-variable\"",16,1.43,1.75);
   frame_1a8d2cb0__2->SetBinContent(1,29.44217);
   frame_1a8d2cb0__2->SetMinimum(-3.667949);
   frame_1a8d2cb0__2->SetMaximum(40);
   frame_1a8d2cb0__2->SetEntries(2);
   frame_1a8d2cb0__2->SetDirectory(0);
   frame_1a8d2cb0__2->SetStats(0);
   frame_1a8d2cb0__2->SetMarkerStyle(20);
   frame_1a8d2cb0__2->SetMarkerSize(1.2);
   frame_1a8d2cb0__2->GetXaxis()->SetNdivisions(505);
   frame_1a8d2cb0__2->GetXaxis()->SetLabelFont(132);
   frame_1a8d2cb0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_1a8d2cb0__2->GetXaxis()->SetLabelSize(0.05);
   frame_1a8d2cb0__2->GetXaxis()->SetTitleSize(0.06);
   frame_1a8d2cb0__2->GetXaxis()->SetTitleFont(132);
   frame_1a8d2cb0__2->GetYaxis()->SetLabelFont(132);
   frame_1a8d2cb0__2->GetYaxis()->SetLabelSize(0.05);
   frame_1a8d2cb0__2->GetYaxis()->SetTitleSize(0.06);
   frame_1a8d2cb0__2->GetYaxis()->SetTitleOffset(0);
   frame_1a8d2cb0__2->GetYaxis()->SetTitleFont(42);
   frame_1a8d2cb0__2->GetZaxis()->SetLabelFont(132);
   frame_1a8d2cb0__2->GetZaxis()->SetLabelSize(0.05);
   frame_1a8d2cb0__2->GetZaxis()->SetTitleSize(0.06);
   frame_1a8d2cb0__2->GetZaxis()->SetTitleFont(42);
   frame_1a8d2cb0__2->Draw("AXISSAME");
   TLine *line = new TLine(1.43,0,1.75,0);
   line->Draw();
   glCanvas/LHCbStyle->Modified();
   glCanvas/LHCbStyle->cd();
   glCanvas/LHCbStyle->SetSelected(glCanvas/LHCbStyle);
}


==> figs/Fig2_supp.C <==
void br_psi()
{
//=========Macro generated from canvas: c/
//=========  (Fri Apr 26 18:19:49 2019) by ROOT version 6.12/06
   TCanvas *c = new TCanvas("c", "",164,72,500,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-0.009306931,-4.809886,0.08930693,29.13815);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetGridx();
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetTopMargin(0.04825462);
   c->SetBottomMargin(0.1416838);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   Double_t _fx1003[1] = {
   0.054};
   Double_t _fy1003[1] = {
   25};
   Double_t _fex1003[1] = {
   0.01118034};
   Double_t _fey1003[1] = {
   0};
   TGraphErrors *gre = new TGraphErrors(1,_fx1003,_fy1003,_fex1003,_fey1003);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10011003 = new TH1F("Graph_Graph_Graph10011003","",100,0,0.08);
   Graph_Graph_Graph10011003->SetMinimum(6.211886e-310);
   Graph_Graph_Graph10011003->SetMaximum(27.5);
   Graph_Graph_Graph10011003->SetDirectory(0);
   Graph_Graph_Graph10011003->SetStats(0);
   Graph_Graph_Graph10011003->SetMarkerStyle(20);
   Graph_Graph_Graph10011003->SetMarkerSize(1.2);
   Graph_Graph_Graph10011003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10011003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10011003->GetXaxis()->SetLabelSize(0.075);
   Graph_Graph_Graph10011003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph10011003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10011003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011003->GetYaxis()->SetLabelSize(0);
   Graph_Graph_Graph10011003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph10011003->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_Graph10011003->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph10011003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10011003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph10011003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph10011003);
   
   gre->Draw("ap");
   
   Double_t _fx1004[4] = {
   0.03994413,
   0.05199657,
   0.02138389,
   0.01955483};
   Double_t _fy1004[4] = {
   5,
   10,
   15,
   20};
   Double_t _fex1004[4] = {
   0.004014324,
   0.01550745,
   0.00672513,
   0.007453862};
   Double_t _fey1004[4] = {
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(4,_fx1004,_fy1004,_fex1004,_fey1004);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10021004 = new TH1F("Graph_Graph_Graph10021004","",100,0,0.88);
   Graph_Graph_Graph10021004->SetMinimum(3.5);
   Graph_Graph_Graph10021004->SetMaximum(21.5);
   Graph_Graph_Graph10021004->SetDirectory(0);
   Graph_Graph_Graph10021004->SetStats(0);
   Graph_Graph_Graph10021004->SetMarkerStyle(20);
   Graph_Graph_Graph10021004->SetMarkerSize(1.2);
   Graph_Graph_Graph10021004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10021004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10021004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10021004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10021004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph10021004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10021004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10021004->GetYaxis()->SetLabelSize(0);
   Graph_Graph_Graph10021004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph10021004->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_Graph10021004->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph10021004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10021004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10021004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph10021004->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph10021004);
   
   gre->Draw("p");
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig3_supp.C <==
void pipi()
{
//=========Macro generated from canvas: glCanvas/LHCbStyle/Ostap
//=========  (Tue Apr 30 14:16:24 2019) by ROOT version 6.12/06
   TCanvas *glCanvas/LHCbStyle = new TCanvas("glCanvas/LHCbStyle", "Ostap",34,57,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas/LHCbStyle->SetHighLightColor(2);
   glCanvas/LHCbStyle->Range(0.4481481,-8.670872,0.8185185,26.77215);
   glCanvas/LHCbStyle->SetFillColor(0);
   glCanvas/LHCbStyle->SetBorderMode(0);
   glCanvas/LHCbStyle->SetBorderSize(2);
   glCanvas/LHCbStyle->SetTickx(1);
   glCanvas/LHCbStyle->SetTicky(1);
   glCanvas/LHCbStyle->SetLeftMargin(0.14);
   glCanvas/LHCbStyle->SetRightMargin(0.05);
   glCanvas/LHCbStyle->SetTopMargin(0.05);
   glCanvas/LHCbStyle->SetBottomMargin(0.14);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   
   TH1F *h_1030__1 = new TH1F("h_1030__1","",10,0.5,0.8);
   h_1030__1->SetBinContent(0,0.006376177);
   h_1030__1->SetBinContent(1,-0.3134724);
   h_1030__1->SetBinContent(2,0.1398306);
   h_1030__1->SetBinContent(3,0.09845665);
   h_1030__1->SetBinContent(4,-0.2334712);
   h_1030__1->SetBinContent(5,0.7688462);
   h_1030__1->SetBinContent(6,4.933344);
   h_1030__1->SetBinContent(7,5.161643);
   h_1030__1->SetBinContent(8,8.274446);
   h_1030__1->SetBinContent(9,16.49243);
   h_1030__1->SetBinContent(10,-1.988722);
   h_1030__1->SetBinContent(11,-1.370081);
   h_1030__1->SetBinError(0,0.3234455);
   h_1030__1->SetBinError(1,0.2272811);
   h_1030__1->SetBinError(2,0.7969994);
   h_1030__1->SetBinError(3,0.8367223);
   h_1030__1->SetBinError(4,0.9557614);
   h_1030__1->SetBinError(5,1.504929);
   h_1030__1->SetBinError(6,2.297547);
   h_1030__1->SetBinError(7,2.665415);
   h_1030__1->SetBinError(8,2.688942);
   h_1030__1->SetBinError(9,3.690139);
   h_1030__1->SetBinError(10,0.3530395);
   h_1030__1->SetBinError(11,0.3998762);
   h_1030__1->SetMaximum(25);
   h_1030__1->SetEntries(1047);
   h_1030__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h_1030__1->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   h_1030__1->SetMarkerColor(ci);
   h_1030__1->SetMarkerStyle(20);
   h_1030__1->SetMarkerSize(1.2);
   h_1030__1->GetXaxis()->SetNdivisions(505);
   h_1030__1->GetXaxis()->SetLabelFont(132);
   h_1030__1->GetXaxis()->SetLabelOffset(0.015);
   h_1030__1->GetXaxis()->SetLabelSize(0.05);
   h_1030__1->GetXaxis()->SetTitleSize(0.06);
   h_1030__1->GetXaxis()->SetTitleFont(132);
   h_1030__1->GetYaxis()->SetLabelFont(132);
   h_1030__1->GetYaxis()->SetLabelSize(0.05);
   h_1030__1->GetYaxis()->SetTitleSize(0.06);
   h_1030__1->GetYaxis()->SetTitleOffset(0);
   h_1030__1->GetYaxis()->SetTitleFont(42);
   h_1030__1->GetZaxis()->SetLabelFont(132);
   h_1030__1->GetZaxis()->SetLabelSize(0.05);
   h_1030__1->GetZaxis()->SetTitleSize(0.06);
   h_1030__1->GetZaxis()->SetTitleFont(42);
   h_1030__1->Draw("e1");
   
   TH1F *h_1020__2 = new TH1F("h_1020__2","",30,0.5,0.8);
   h_1020__2->SetBinContent(0,16.02354);
   h_1020__2->SetBinContent(1,0.05389963);
   h_1020__2->SetBinContent(2,0.08330384);
   h_1020__2->SetBinContent(3,0.1120315);
   h_1020__2->SetBinContent(4,0.1425854);
   h_1020__2->SetBinContent(5,0.2122636);
   h_1020__2->SetBinContent(6,0.2503713);
   h_1020__2->SetBinContent(7,0.3219547);
   h_1020__2->SetBinContent(8,0.380006);
   h_1020__2->SetBinContent(9,0.4637151);
   h_1020__2->SetBinContent(10,0.6502593);
   h_1020__2->SetBinContent(11,0.745591);
   h_1020__2->SetBinContent(12,0.9598739);
   h_1020__2->SetBinContent(13,1.187859);
   h_1020__2->SetBinContent(14,1.426346);
   h_1020__2->SetBinContent(15,1.785437);
   h_1020__2->SetBinContent(16,2.106013);
   h_1020__2->SetBinContent(17,2.729556);
   h_1020__2->SetBinContent(18,3.219647);
   h_1020__2->SetBinContent(19,4.039973);
   h_1020__2->SetBinContent(20,4.919514);
   h_1020__2->SetBinContent(21,5.858898);
   h_1020__2->SetBinContent(22,7.167771);
   h_1020__2->SetBinContent(23,8.464149);
   h_1020__2->SetBinContent(24,9.678273);
   h_1020__2->SetBinContent(25,10.88475);
   h_1020__2->SetBinContent(26,12.20246);
   h_1020__2->SetBinContent(27,12.62786);
   h_1020__2->SetBinContent(28,7.117926);
   h_1020__2->SetBinContent(29,0.1998954);
   h_1020__2->SetBinContent(30,0.007823434);
   h_1020__2->SetBinContent(31,1.22454);
   h_1020__2->SetBinError(0,1.806019);
   h_1020__2->SetBinError(1,0.007114898);
   h_1020__2->SetBinError(2,0.009168031);
   h_1020__2->SetBinError(3,0.01039798);
   h_1020__2->SetBinError(4,0.01202894);
   h_1020__2->SetBinError(5,0.01460757);
   h_1020__2->SetBinError(6,0.01563928);
   h_1020__2->SetBinError(7,0.0178091);
   h_1020__2->SetBinError(8,0.01937762);
   h_1020__2->SetBinError(9,0.02159372);
   h_1020__2->SetBinError(10,0.02596106);
   h_1020__2->SetBinError(11,0.02712327);
   h_1020__2->SetBinError(12,0.03042826);
   h_1020__2->SetBinError(13,0.03442734);
   h_1020__2->SetBinError(14,0.03795506);
   h_1020__2->SetBinError(15,0.04306067);
   h_1020__2->SetBinError(16,0.04590502);
   h_1020__2->SetBinError(17,0.05301117);
   h_1020__2->SetBinError(18,0.05759122);
   h_1020__2->SetBinError(19,0.06488969);
   h_1020__2->SetBinError(20,0.07125624);
   h_1020__2->SetBinError(21,0.07806015);
   h_1020__2->SetBinError(22,0.0869247);
   h_1020__2->SetBinError(23,0.09424701);
   h_1020__2->SetBinError(24,0.1004442);
   h_1020__2->SetBinError(25,0.1069426);
   h_1020__2->SetBinError(26,0.1134181);
   h_1020__2->SetBinError(27,0.1150295);
   h_1020__2->SetBinError(28,0.08703969);
   h_1020__2->SetBinError(29,0.01350431);
   h_1020__2->SetBinError(30,0.002564948);
   h_1020__2->SetBinError(31,0.4888322);
   h_1020__2->SetEntries(118810);
   h_1020__2->SetStats(0);
   h_1020__2->SetLineColor(8);
   h_1020__2->SetLineWidth(3);
   h_1020__2->SetMarkerColor(8);
   h_1020__2->SetMarkerStyle(34);
   h_1020__2->SetMarkerSize(2);
   h_1020__2->GetXaxis()->SetNdivisions(505);
   h_1020__2->GetXaxis()->SetLabelFont(132);
   h_1020__2->GetXaxis()->SetLabelOffset(0.015);
   h_1020__2->GetXaxis()->SetLabelSize(0.05);
   h_1020__2->GetXaxis()->SetTitleSize(0.06);
   h_1020__2->GetXaxis()->SetTitleFont(132);
   h_1020__2->GetYaxis()->SetLabelFont(132);
   h_1020__2->GetYaxis()->SetLabelSize(0.05);
   h_1020__2->GetYaxis()->SetTitleSize(0.06);
   h_1020__2->GetYaxis()->SetTitleOffset(0);
   h_1020__2->GetYaxis()->SetTitleFont(42);
   h_1020__2->GetZaxis()->SetLabelFont(132);
   h_1020__2->GetZaxis()->SetLabelSize(0.05);
   h_1020__2->GetZaxis()->SetTitleSize(0.06);
   h_1020__2->GetZaxis()->SetTitleFont(42);
   h_1020__2->Draw("][histsame");
   
   TH1D *h_1000__3 = new TH1D("h_1000__3","pp",30,0.5,0.8);
   h_1000__3->SetBinContent(0,-3.284141);
   h_1000__3->SetBinContent(1,-0.2590637);
   h_1000__3->SetBinContent(2,-0.2108669);
   h_1000__3->SetBinContent(3,-0.03388625);
   h_1000__3->SetBinContent(4,1.039505);
   h_1000__3->SetBinContent(5,0.0980442);
   h_1000__3->SetBinContent(6,0.7389059);
   h_1000__3->SetBinContent(7,0.8847398);
   h_1000__3->SetBinContent(8,1.46701);
   h_1000__3->SetBinContent(9,0.6261374);
   h_1000__3->SetBinContent(10,0.7257201);
   h_1000__3->SetBinContent(11,1.386331);
   h_1000__3->SetBinContent(12,1.558882);
   h_1000__3->SetBinContent(13,1.166432);
   h_1000__3->SetBinContent(14,1.968196);
   h_1000__3->SetBinContent(15,3.227884);
   h_1000__3->SetBinContent(16,2.848756);
   h_1000__3->SetBinContent(17,4.170001);
   h_1000__3->SetBinContent(18,3.938781);
   h_1000__3->SetBinContent(19,4.390617);
   h_1000__3->SetBinContent(20,5.19385);
   h_1000__3->SetBinContent(21,6.891345);
   h_1000__3->SetBinContent(22,6.987375);
   h_1000__3->SetBinContent(23,9.282508);
   h_1000__3->SetBinContent(24,8.456727);
   h_1000__3->SetBinContent(25,9.983219);
   h_1000__3->SetBinContent(26,11.07682);
   h_1000__3->SetBinContent(27,10.46011);
   h_1000__3->SetBinContent(28,2.743273);
   h_1000__3->SetBinContent(29,-0.4012581);
   h_1000__3->SetBinContent(30,-0.4061025);
   h_1000__3->SetBinContent(31,-2.874927);
   h_1000__3->SetBinError(0,1.81222);
   h_1000__3->SetBinError(1,0.1601696);
   h_1000__3->SetBinError(2,0.1445044);
   h_1000__3->SetBinError(3,0.057928);
   h_1000__3->SetBinError(4,0.3208412);
   h_1000__3->SetBinError(5,0.09853438);
   h_1000__3->SetBinError(6,0.2705026);
   h_1000__3->SetBinError(7,0.2959952);
   h_1000__3->SetBinError(8,0.3811477);
   h_1000__3->SetBinError(9,0.2490071);
   h_1000__3->SetBinError(10,0.2680781);
   h_1000__3->SetBinError(11,0.3705188);
   h_1000__3->SetBinError(12,0.3929013);
   h_1000__3->SetBinError(13,0.3398651);
   h_1000__3->SetBinError(14,0.44148);
   h_1000__3->SetBinError(15,0.5653739);
   h_1000__3->SetBinError(16,0.5311344);
   h_1000__3->SetBinError(17,0.6426062);
   h_1000__3->SetBinError(18,0.6245364);
   h_1000__3->SetBinError(19,0.6593858);
   h_1000__3->SetBinError(20,0.717169);
   h_1000__3->SetBinError(21,0.8260927);
   h_1000__3->SetBinError(22,0.8318286);
   h_1000__3->SetBinError(23,0.9587591);
   h_1000__3->SetBinError(24,0.9151198);
   h_1000__3->SetBinError(25,0.9942878);
   h_1000__3->SetBinError(26,1.047332);
   h_1000__3->SetBinError(27,1.017759);
   h_1000__3->SetBinError(28,0.5212083);
   h_1000__3->SetBinError(29,0.1993374);
   h_1000__3->SetBinError(30,0.2005371);
   h_1000__3->SetBinError(31,1.695561);
   h_1000__3->SetEntries(122);
   h_1000__3->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   h_1000__3->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   h_1000__3->SetMarkerColor(ci);
   h_1000__3->SetMarkerStyle(21);
   h_1000__3->SetMarkerSize(1.2);
   h_1000__3->GetXaxis()->SetNdivisions(505);
   h_1000__3->GetXaxis()->SetLabelFont(132);
   h_1000__3->GetXaxis()->SetLabelOffset(0.015);
   h_1000__3->GetXaxis()->SetLabelSize(0.05);
   h_1000__3->GetXaxis()->SetTitleSize(0.06);
   h_1000__3->GetXaxis()->SetTitleFont(132);
   h_1000__3->GetYaxis()->SetLabelFont(132);
   h_1000__3->GetYaxis()->SetLabelSize(0.05);
   h_1000__3->GetYaxis()->SetTitleSize(0.06);
   h_1000__3->GetYaxis()->SetTitleOffset(0);
   h_1000__3->GetYaxis()->SetTitleFont(42);
   h_1000__3->GetZaxis()->SetLabelFont(132);
   h_1000__3->GetZaxis()->SetLabelSize(0.05);
   h_1000__3->GetZaxis()->SetTitleSize(0.06);
   h_1000__3->GetZaxis()->SetTitleFont(42);
   h_1000__3->Draw("e1same");
   TLine *line = new TLine(0.5,0,0.8,0);
   line->Draw();
   glCanvas/LHCbStyle->Modified();
   glCanvas/LHCbStyle->cd();
   glCanvas/LHCbStyle->SetSelected(glCanvas/LHCbStyle);
}


==> figs/Fig4a_supp.C <==
void mKX()
{
//=========Macro generated from canvas: glCanvas/LHCbStyle/Ostap
//=========  (Tue May  7 20:45:36 2019) by ROOT version 6.12/06
   TCanvas *glCanvas/LHCbStyle = new TCanvas("glCanvas/LHCbStyle", "Ostap",242,265,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas/LHCbStyle->SetHighLightColor(2);
   glCanvas/LHCbStyle->Range(4.222222,-5.111111,4.777778,17.11111);
   glCanvas/LHCbStyle->SetFillColor(0);
   glCanvas/LHCbStyle->SetBorderMode(0);
   glCanvas/LHCbStyle->SetBorderSize(2);
   glCanvas/LHCbStyle->SetTickx(1);
   glCanvas/LHCbStyle->SetTicky(1);
   glCanvas/LHCbStyle->SetLeftMargin(0.14);
   glCanvas/LHCbStyle->SetRightMargin(0.05);
   glCanvas/LHCbStyle->SetTopMargin(0.05);
   glCanvas/LHCbStyle->SetBottomMargin(0.14);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   
   TH1F *h1__1 = new TH1F("h1__1","",15,4.3,4.75);
   h1__1->SetBinContent(1,-0.259636);
   h1__1->SetBinContent(2,-0.6791447);
   h1__1->SetBinContent(3,2.178824);
   h1__1->SetBinContent(4,7.389077);
   h1__1->SetBinContent(5,7.439486);
   h1__1->SetBinContent(6,4.538275);
   h1__1->SetBinContent(7,6.769422);
   h1__1->SetBinContent(8,7.500356);
   h1__1->SetBinContent(9,2.171252);
   h1__1->SetBinContent(10,3.914514);
   h1__1->SetBinContent(11,3.745029);
   h1__1->SetBinContent(12,7.931605);
   h1__1->SetBinContent(13,1.994691);
   h1__1->SetBinContent(14,-0.0199376);
   h1__1->SetBinError(1,0.1609852);
   h1__1->SetBinError(2,0.2756644);
   h1__1->SetBinError(3,2.173295);
   h1__1->SetBinError(4,3.084333);
   h1__1->SetBinError(5,3.662232);
   h1__1->SetBinError(6,3.005971);
   h1__1->SetBinError(7,3.402523);
   h1__1->SetBinError(8,3.772155);
   h1__1->SetBinError(9,2.8207);
   h1__1->SetBinError(10,3.098716);
   h1__1->SetBinError(11,3.037437);
   h1__1->SetBinError(12,3.863711);
   h1__1->SetBinError(13,1.703104);
   h1__1->SetBinError(14,0.007638837);
   h1__1->SetMinimum(-2);
   h1__1->SetMaximum(16);
   h1__1->SetEntries(1017);
   h1__1->SetStats(0);
   h1__1->SetMarkerStyle(20);
   h1__1->SetMarkerSize(1.2);
   h1__1->GetXaxis()->SetNdivisions(505);
   h1__1->GetXaxis()->SetLabelFont(132);
   h1__1->GetXaxis()->SetLabelOffset(0.015);
   h1__1->GetXaxis()->SetLabelSize(0.0625);
   h1__1->GetXaxis()->SetTitleSize(0.06);
   h1__1->GetXaxis()->SetTitleFont(132);
   h1__1->GetYaxis()->SetLabelFont(132);
   h1__1->GetYaxis()->SetLabelSize(0.0625);
   h1__1->GetYaxis()->SetTitleSize(0.06);
   h1__1->GetYaxis()->SetTitleOffset(0);
   h1__1->GetYaxis()->SetTitleFont(42);
   h1__1->GetZaxis()->SetLabelFont(132);
   h1__1->GetZaxis()->SetLabelSize(0.05);
   h1__1->GetZaxis()->SetTitleSize(0.06);
   h1__1->GetZaxis()->SetTitleFont(42);
   h1__1->Draw("e0");
   TLine *line = new TLine(4.3,0,4.75,0);
   line->Draw();
   glCanvas/LHCbStyle->Modified();
   glCanvas/LHCbStyle->cd();
   glCanvas/LHCbStyle->SetSelected(glCanvas/LHCbStyle);
}


==> figs/Fig4b_supp.C <==
void mpX()
{
//=========Macro generated from canvas: glCanvas/LHCbStyle/Ostap
//=========  (Tue May  7 20:45:37 2019) by ROOT version 6.12/06
   TCanvas *glCanvas/LHCbStyle = new TCanvas("glCanvas/LHCbStyle", "Ostap",242,265,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas/LHCbStyle->SetHighLightColor(2);
   glCanvas/LHCbStyle->Range(4.672222,-5.111111,5.227778,17.11111);
   glCanvas/LHCbStyle->SetFillColor(0);
   glCanvas/LHCbStyle->SetBorderMode(0);
   glCanvas/LHCbStyle->SetBorderSize(2);
   glCanvas/LHCbStyle->SetTickx(1);
   glCanvas/LHCbStyle->SetTicky(1);
   glCanvas/LHCbStyle->SetLeftMargin(0.14);
   glCanvas/LHCbStyle->SetRightMargin(0.05);
   glCanvas/LHCbStyle->SetTopMargin(0.05);
   glCanvas/LHCbStyle->SetBottomMargin(0.14);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   glCanvas/LHCbStyle->SetFrameBorderMode(0);
   
   TH1F *h1__2 = new TH1F("h1__2","",15,4.75,5.2);
   h1__2->SetBinContent(1,-0.294901);
   h1__2->SetBinContent(2,-1.091279);
   h1__2->SetBinContent(3,0.5742044);
   h1__2->SetBinContent(4,7.143516);
   h1__2->SetBinContent(5,6.110854);
   h1__2->SetBinContent(6,3.486574);
   h1__2->SetBinContent(7,3.258902);
   h1__2->SetBinContent(8,6.729989);
   h1__2->SetBinContent(9,8.745236);
   h1__2->SetBinContent(10,4.012746);
   h1__2->SetBinContent(11,6.192599);
   h1__2->SetBinContent(12,4.024134);
   h1__2->SetBinContent(13,5.735111);
   h1__2->SetBinContent(14,-0.01386837);
   h1__2->SetBinError(1,0.1731463);
   h1__2->SetBinError(2,0.3544382);
   h1__2->SetBinError(3,1.35264);
   h1__2->SetBinError(4,3.316088);
   h1__2->SetBinError(5,3.21302);
   h1__2->SetBinError(6,3.199091);
   h1__2->SetBinError(7,2.927024);
   h1__2->SetBinError(8,3.69518);
   h1__2->SetBinError(9,4.05315);
   h1__2->SetBinError(10,2.937781);
   h1__2->SetBinError(11,3.450542);
   h1__2->SetBinError(12,2.670986);
   h1__2->SetBinError(13,2.710246);
   h1__2->SetBinError(14,0.006251352);
   h1__2->SetMinimum(-2);
   h1__2->SetMaximum(16);
   h1__2->SetEntries(1017);
   h1__2->SetStats(0);
   h1__2->SetMarkerStyle(20);
   h1__2->SetMarkerSize(1.2);
   h1__2->GetXaxis()->SetNdivisions(505);
   h1__2->GetXaxis()->SetLabelFont(132);
   h1__2->GetXaxis()->SetLabelOffset(0.015);
   h1__2->GetXaxis()->SetLabelSize(0.0625);
   h1__2->GetXaxis()->SetTitleSize(0.06);
   h1__2->GetXaxis()->SetTitleFont(132);
   h1__2->GetYaxis()->SetLabelFont(132);
   h1__2->GetYaxis()->SetLabelSize(0.0625);
   h1__2->GetYaxis()->SetTitleSize(0.06);
   h1__2->GetYaxis()->SetTitleOffset(0);
   h1__2->GetYaxis()->SetTitleFont(42);
   h1__2->GetZaxis()->SetLabelFont(132);
   h1__2->GetZaxis()->SetLabelSize(0.05);
   h1__2->GetZaxis()->SetTitleSize(0.06);
   h1__2->GetZaxis()->SetTitleFont(42);
   h1__2->Draw("e0");
   TLine *line = new TLine(4.75,0,5.2,0);
   line->Draw();
   glCanvas/LHCbStyle->Modified();
   glCanvas/LHCbStyle->cd();
   glCanvas/LHCbStyle->SetSelected(glCanvas/LHCbStyle);
}

